Thermodynamics and magnetic properties of the anisotropic 3D Hubbard model

We study the 3D Hubbard model with anisotropic nearest neighbor tunneling amplitudes using the dynamical cluster approximation and compare the results with a quantum simulation experiment using ultracold fermions in an optical lattice, focussing on magnetic correlations. We find that the short-range spin correlations are significantly enhanced in the direction with stronger tunneling amplitudes. Our results agree with the experimental observations and show that the experimental temperature is lower than the strong tunneling amplitude. We characterize the system by examining the spin correlations beyond neighboring sites and determine the distribution of density, entropy and spin correlation in the trapped system. We furthermore investigate the dependence of the critical entropy at the N\'eel transition on anisotropy.

==> anc/EOS/data_U0.975_anisotropy9.34 <==
# by Jakub Imriska
# 30.07.2013
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# cluster: 10x1x1 for beta*t<0.25; extrapolation using 10x1x1 and (20,0,0)x(0,1,1)x(0,-1,1) for beta*t>0.25
# 500 Matsubara frequencies measured
# 5 iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> later used in order to get the entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver via <n_i n_j>
# DCA integration: simpson_integrator with 16 points in each direction per patch
# anisotropy=9.34 (e.g. t_y=t_z=0.107066381 t_x)
# Hubbard onsite interaction U=0.975 t_x
# entropy: got using 3rd order expansion [EPSSQ=2.04585284]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.555555555556  	0.4875  	1.0  	0.665356079697  	0.0847411314666  	-0.862862733386  	extrapolatedDCA
0.617283950617  	0.4875  	1.0  	0.731716743383  	0.0780367140472  	-0.82397301387  	extrapolatedDCA
0.689655172414  	0.4875  	1.0  	0.801184475577  	0.0707802287024  	-0.778627555655  	extrapolatedDCA
0.77519379845  	0.4875  	1.0  	0.873339145598  	0.062822568455  	-0.725857019484  	extrapolatedDCA
0.877192982456  	0.4875  	1.0  	0.945847159282  	0.0543543231928  	-0.666069221541  	extrapolatedDCA
1.0  	0.4875  	1.0  	1.0165130639  	0.0459856854442  	-0.599906999659  	extrapolatedDCA
1.14942528736  	0.4875  	1.0  	1.08378719442  	0.0378026313848  	-0.527829854371  	extrapolatedDCA
1.33333333333  	0.4875  	1.0  	1.14587406883  	0.030041979246  	-0.451056291931  	extrapolatedDCA
1.5625  	0.4875  	1.0  	1.20087871212  	0.0231915686524  	-0.371798247781  	extrapolatedDCA
1.78571428571  	0.4875  	1.0  	1.23878374313  	0.0183720622311  	-0.308570705287  	extrapolatedDCA
2.08333333333  	0.4875  	1.0  	1.27409838966  	0.0138599620418  	-0.240598250552  	extrapolatedDCA
2.5  	0.4875  	1.0  	1.30598558489  	0.00987003810482  	-0.168061729162  	extrapolatedDCA
3.125  	0.4875  	1.0  	1.33354859261  	0.00638083453126  	-0.0914270200686  	extrapolatedDCA
4.16666666667  	0.4875  	1.0  	1.35597766505  	0.00348484767814  	-0.0112442334657  	DCA
6.25  	0.4875  	1.0  	1.37261348109  	0.0015526000205  	0.0720228188869  	DCA
8.33333333333  	0.4875  	1.0  	1.37855576974  	0.000881134098914  	0.114479118572  	DCA
12.5  	0.4875  	1.0  	1.38284098134  	0.000383801696822  	0.157342886331  	DCA
25.0  	0.4875  	1.0  	1.38542968465  	8.39590709594e-05  	0.20049829192  	DCA
50.0  	0.4875  	1.0  	1.38607789302  	2.74089504768e-05  	0.222106362595  	DCA
0.555555555556  	0.2375  	0.925171140348  	0.666500585546  	0.083145571382  	-0.889304306715  	extrapolatedDCA
0.617283950617  	0.2375  	0.92502241239  	0.731626188768  	0.0768894603946  	-0.851165146556  	extrapolatedDCA
0.689655172414  	0.2375  	0.925229866042  	0.801190047177  	0.0694946277756  	-0.805710977551  	extrapolatedDCA
0.77519379845  	0.2375  	0.92600031838  	0.871668651173  	0.0618080353632  	-0.753983684171  	extrapolatedDCA
0.877192982456  	0.2375  	0.927501707726  	0.943507549821  	0.0535359417004  	-0.694385903359  	extrapolatedDCA
1.0  	0.2375  	0.929891274476  	1.01383246005  	0.0453291159486  	-0.627971083255  	extrapolatedDCA
1.14942528736  	0.2375  	0.933138463964  	1.08125273372  	0.0372421952618  	-0.554965984811  	extrapolatedDCA
1.33333333333  	0.2375  	0.937251615052  	1.14320001228  	0.0296444557184  	-0.47738692754  	extrapolatedDCA
1.5625  	0.2375  	0.942198768136  	1.19837320369  	0.0228821278434  	-0.39670757632  	extrapolatedDCA
1.78571428571  	0.2375  	0.946710535514  	1.2364586035  	0.0180992874677  	-0.332105700743  	extrapolatedDCA
2.08333333333  	0.2375  	0.951888468158  	1.27207838879  	0.0137734438496  	-0.262313539542  	extrapolatedDCA
2.5  	0.2375  	0.957933964442  	1.30431212389  	0.00985058809464  	-0.187548247147  	extrapolatedDCA
3.125  	0.2375  	0.964812589882  	1.33233985076  	0.00642991370174  	-0.10798041568  	extrapolatedDCA
4.16666666667  	0.2375  	0.972516627878  	1.35524795711  	0.00351561133388  	-0.0242502235478  	DCA
6.25  	0.2375  	0.981020056108  	1.37225720296  	0.00155304044748  	0.0629121742331  	DCA
8.33333333333  	0.2375  	0.985542326654  	1.37834946487  	0.000884148505888  	0.107515346473  	DCA
12.5  	0.2375  	0.99022683172  	1.38274620559  	0.000385456433486  	0.152608592104  	DCA
25.0  	0.2375  	0.995052667308  	1.38540484073  	9.45392944794e-05  	0.198079973699  	DCA
50.0  	0.2375  	0.997512694852  	1.38607170396  	2.71318802158e-05  	0.22089554898  	DCA
0.555555555556  	-0.0125  	0.849802720034  	0.668367321751  	0.0784941293296  	-0.896714452501  	extrapolatedDCA
0.617283950617  	-0.0125  	0.849555411316  	0.731584871994  	0.0723975771904  	-0.85966192889  	extrapolatedDCA
0.689655172414  	-0.0125  	0.850254357826  	0.79803498878  	0.0658209597862  	-0.816294509522  	extrapolatedDCA
0.77519379845  	-0.0125  	0.85204385549  	0.867003504197  	0.0586099863118  	-0.765873351507  	extrapolatedDCA
0.877192982456  	-0.0125  	0.855246957026  	0.93705592188  	0.0511091162376  	-0.70814191573  	extrapolatedDCA
1.0  	-0.0125  	0.859961333414  	1.00643947507  	0.0433791935868  	-0.64323287456  	extrapolatedDCA
1.14942528736  	-0.0125  	0.866615702286  	1.072762649  	0.0359898195224  	-0.572251170827  	extrapolatedDCA
1.33333333333  	-0.0125  	0.874780294306  	1.13460986808  	0.028768505814  	-0.495860694662  	extrapolatedDCA
1.5625  	-0.0125  	0.884654263898  	1.19050863521  	0.0223526282282  	-0.415422501389  	extrapolatedDCA
1.78571428571  	-0.0125  	0.893582832656  	1.22938973386  	0.0177779778884  	-0.350671177356  	extrapolatedDCA
2.08333333333  	-0.0125  	0.903949760296  	1.26605351759  	0.0135592385022  	-0.280222064651  	extrapolatedDCA
2.5  	-0.0125  	0.916034059114  	1.29945825151  	0.00970490182056  	-0.204368217381  	extrapolatedDCA
3.125  	-0.0125  	0.929661295966  	1.32887320192  	0.00638081836844  	-0.122733101416  	extrapolatedDCA
4.16666666667  	-0.0125  	0.9450585391  	1.35306581987  	0.00348465074508  	-0.0364164939247  	DCA
6.25  	-0.0125  	0.962046605672  	1.37119663449  	0.00156034072577  	0.0541533603976  	DCA
8.33333333333  	-0.0125  	0.97109021993  	1.37772811775  	0.000881730750626  	0.100711964537  	DCA
12.5  	-0.0125  	0.980455648046  	1.38246077636  	0.000382693304574  	0.14794143716  	DCA
25.0  	-0.0125  	0.99010558894  	1.38533148326  	9.49681815146e-05  	0.195689719765  	DCA
50.0  	-0.0125  	0.995025417258  	1.38605313677  	2.71737329818e-05  	0.219687980068  	DCA
0.555555555556  	-0.2625  	0.773265378136  	0.670811733792  	0.0709466958814  	-0.884858043781  	extrapolatedDCA
0.617283950617  	-0.2625  	0.773340163988  	0.729727941822  	0.0656680642716  	-0.85033894131  	extrapolatedDCA
0.689655172414  	-0.2625  	0.774766972864  	0.793298443417  	0.0598737812354  	-0.80921590054  	extrapolatedDCA
0.77519379845  	-0.2625  	0.777753911046  	0.858544082161  	0.053659693126  	-0.762277820813  	extrapolatedDCA
0.877192982456  	-0.2625  	0.783132412516  	0.925618117109  	0.0474136051106  	-0.708366682752  	extrapolatedDCA
1.0  	-0.2625  	0.7903528857  	0.992989161611  	0.0405437952  	-0.647166782492  	extrapolatedDCA
1.14942528736  	-0.2625  	0.80032149072  	1.05859337129  	0.0337284755854  	-0.579475204667  	extrapolatedDCA
1.33333333333  	-0.2625  	0.812828390372  	1.12072387929  	0.0273388039236  	-0.505904086847  	extrapolatedDCA
1.5625  	-0.2625  	0.82778085902  	1.17739555515  	0.0214175056982  	-0.428135542517  	extrapolatedDCA
1.78571428571  	-0.2625  	0.840934538468  	1.21760875551  	0.0172007380192  	-0.364492492464  	extrapolatedDCA
2.08333333333  	-0.2625  	0.856401759524  	1.25600514998  	0.0132090639541  	-0.294625870878  	extrapolatedDCA
2.5  	-0.2625  	0.874309138434  	1.29149021918  	0.00949954034058  	-0.218573337954  	extrapolatedDCA
3.125  	-0.2625  	0.894692313302  	1.32306432686  	0.00623931067454  	-0.136092887528  	extrapolatedDCA
4.16666666667  	-0.2625  	0.917690183534  	1.34941938601  	0.00348995124048  	-0.0478572593661  	DCA
6.25  	-0.2625  	0.943107372242  	1.36942530089  	0.00154767759768  	0.0456798211001  	DCA
8.33333333333  	-0.2625  	0.956656256782  	1.37668998604  	0.000880211603606  	0.09404074655  	DCA
12.5  	-0.2625  	0.970689827386  	1.38198369585  	0.00038528163768  	0.143325349724  	DCA
25.0  	-0.2625  	0.985158257324  	1.38520917521  	8.38081902334e-05  	0.193323938996  	DCA
50.0  	-0.2625  	0.992537879512  	1.38602219146  	2.62999614174e-05  	0.218495109176  	DCA
0.555555555556  	-0.5125  	0.695320565592  	0.669435374098  	0.0614050238044  	-0.855401076755  	extrapolatedDCA
0.617283950617  	-0.5125  	0.696205105076  	0.725255175404  	0.0569934035114  	-0.823144331154  	extrapolatedDCA
0.689655172414  	-0.5125  	0.699178989054  	0.783303370023  	0.0524791454098  	-0.786771375778  	extrapolatedDCA
0.77519379845  	-0.5125  	0.704029694356  	0.845393416272  	0.0473923266082  	-0.743838113873  	extrapolatedDCA
0.877192982456  	-0.5125  	0.711408052158  	0.908781717552  	0.0424304133442  	-0.695327848212  	extrapolatedDCA
1.0  	-0.5125  	0.721744906276  	0.974346074515  	0.0364749718408  	-0.63921104221  	extrapolatedDCA
1.14942528736  	-0.5125  	0.735084853218  	1.03872825297  	0.0309249107802  	-0.577034548288  	extrapolatedDCA
1.33333333333  	-0.5125  	0.751785272312  	1.10116020232  	0.025479680036  	-0.508344005407  	extrapolatedDCA
1.5625  	-0.5125  	0.771385522114  	1.15942699547  	0.020188652519  	-0.434376131045  	extrapolatedDCA
1.78571428571  	-0.5125  	0.788773853036  	1.20132662506  	0.0162974691896  	-0.373366064434  	extrapolatedDCA
2.08333333333  	-0.5125  	0.809312818056  	1.24208368163  	0.0126412064772  	-0.305402453892  	extrapolatedDCA
2.5  	-0.5125  	0.832991761344  	1.2804007322  	0.0092519772747  	-0.230319800184  	extrapolatedDCA
3.125  	-0.5125  	0.86000668562  	1.31496057691  	0.00614887903472  	-0.147999486582  	extrapolatedDCA
4.16666666667  	-0.5125  	0.890441284482  	1.34434120646  	0.0033966709026  	-0.0584625914709  	DCA
6.25  	-0.5125  	0.924203680384  	1.36694754451  	0.00153770198335  	0.037519447753  	DCA
8.33333333333  	-0.5125  	0.942233058566  	1.37524289319  	0.000848000205412  	0.0875710147558  	DCA
12.5  	-0.5125  	0.96092547278  	1.38131960576  	0.000382980405798  	0.138803931477  	DCA
25.0  	-0.5125  	0.980213300126  	1.38503779219  	9.48890762594e-05  	0.190949742303  	DCA
50.0  	-0.5125  	0.990050721072  	1.38597886802  	2.58428388884e-05  	0.217290865723  	DCA
0.555555555556  	-0.7625  	0.616092945648  	0.665344200443  	0.050463582378  	-0.80720062745  	extrapolatedDCA
0.617283950617  	-0.7625  	0.6186409831  	0.714770139074  	0.047365094975  	-0.780166220734  	extrapolatedDCA
0.689655172414  	-0.7625  	0.623484876406  	0.76842385011  	0.0441892726858  	-0.748827087113  	extrapolatedDCA
0.77519379845  	-0.7625  	0.630287986996  	0.82557611945  	0.040343099924  	-0.712196984758  	extrapolatedDCA
0.877192982456  	-0.7625  	0.640400571248  	0.886379624696  	0.0365585523648  	-0.669739231321  	extrapolatedDCA
1.0  	-0.7625  	0.653911691454  	0.94945758974  	0.0321847431606  	-0.620943805648  	extrapolatedDCA
1.14942528736  	-0.7625  	0.67061215872  	1.01315047551  	0.0277540925692  	-0.565386008505  	extrapolatedDCA
1.33333333333  	-0.7625  	0.691222299392  	1.07600622377  	0.0231529135968  	-0.503304038355  	extrapolatedDCA
1.5625  	-0.7625  	0.71599164946  	1.13630763777  	0.0186761382316  	-0.435214322603  	extrapolatedDCA
1.78571428571  	-0.7625  	0.737597367234  	1.18065009729  	0.0153030934988  	-0.377678038479  	extrapolatedDCA
2.08333333333  	-0.7625  	0.762880736924  	1.22432753414  	0.0120806290464  	-0.312824855808  	extrapolatedDCA
2.5  	-0.7625  	0.791996739702  	1.26619761478  	0.00891675320526  	-0.239692897209  	extrapolatedDCA
3.125  	-0.7625  	0.825412627532  	1.30465790933  	0.00593309506102  	-0.158120736923  	extrapolatedDCA
4.16666666667  	-0.7625  	0.863275946122  	1.33785572113  	0.00333782565944  	-0.0681552980984  	DCA
6.25  	-0.7625  	0.905357520564  	1.36377587297  	0.0015269686803  	0.0297081528689  	DCA
8.33333333333  	-0.7625  	0.92783488977  	1.37338329849  	0.000861088406566  	0.0812491487881  	DCA
12.5  	-0.7625  	0.951172929556  	1.38046408139  	0.000378600397154  	0.134327952375  	DCA
25.0  	-0.7625  	0.975267811506  	1.38481797529  	8.56518557e-05  	0.188609387231  	DCA
50.0  	-0.7625  	0.987563663892  	1.38592316646  	2.69629171084e-05  	0.21609322903  	DCA
0.555555555556  	-1.0125  	0.536806806502  	0.65292162572  	0.0396156343604  	-0.743592031055  	extrapolatedDCA
0.617283950617  	-1.0125  	0.54173463559  	0.697887902359  	0.037671699778  	-0.72222084787  	extrapolatedDCA
0.689655172414  	-1.0125  	0.548494063988  	0.746354215458  	0.035538826329  	-0.697412651397  	extrapolatedDCA
0.77519379845  	-1.0125  	0.558181587134  	0.799962542618  	0.0332953153772  	-0.667990878138  	extrapolatedDCA
0.877192982456  	-1.0125  	0.571092636932  	0.857122513057  	0.0305079999948  	-0.633893105093  	extrapolatedDCA
1.0  	-1.0125  	0.587464707194  	0.917798685976  	0.0274747379168  	-0.593599143282  	extrapolatedDCA
1.14942528736  	-1.0125  	0.608442938226  	0.981793263605  	0.0242338893034  	-0.546203634197  	extrapolatedDCA
1.33333333333  	-1.0125  	0.633248842134  	1.04587418609  	0.0206873306858  	-0.491987730712  	extrapolatedDCA
1.5625  	-1.0125  	0.662056837014  	1.10860359509  	0.0170889476928  	-0.430651426697  	extrapolatedDCA
1.78571428571  	-1.0125  	0.687265950156  	1.15568054542  	0.0142944949486  	-0.377584318476  	extrapolatedDCA
2.08333333333  	-1.0125  	0.717292152248  	1.20301278336  	0.0113206429751  	-0.316792906249  	extrapolatedDCA
2.5  	-1.0125  	0.751775556474  	1.24912552443  	0.00858151951392  	-0.246688473293  	extrapolatedDCA
3.125  	-1.0125  	0.791262340612  	1.29217507753  	0.00574651820184  	-0.166806097211  	extrapolatedDCA
4.16666666667  	-1.0125  	0.836351519792  	1.32996627973  	0.00331632715528  	-0.077129478925  	DCA
6.25  	-1.0125  	0.88658761358  	1.35990621157  	0.00152068672898  	0.0221791882025  	DCA
8.33333333333  	-1.0125  	0.91345928917  	1.37111862029  	0.000864486854046  	0.0751354247904  	DCA
12.5  	-1.0125  	0.941434149394  	1.37941886521  	0.000376297243064  	0.129904371548  	DCA
25.0  	-1.0125  	0.970323594022  	1.38454887216  	8.30749640798e-05  	0.186280228292  	DCA
50.0  	-1.0125  	0.985076179986  	1.38585508677  	2.737475724e-05  	0.214911694161  	DCA
0.555555555556  	-1.2625  	0.457876438244  	0.630865713283  	0.0292378808564  	-0.666090114349  	extrapolatedDCA
0.617283950617  	-1.2625  	0.46528701161  	0.671493277069  	0.028389556713  	-0.651622589234  	extrapolatedDCA
0.689655172414  	-1.2625  	0.475006393574  	0.716288471851  	0.0273704257504  	-0.634635079918  	extrapolatedDCA
0.77519379845  	-1.2625  	0.487520108346  	0.766188426439  	0.026072535627  	-0.613909925039  	extrapolatedDCA
0.877192982456  	-1.2625  	0.50346278016  	0.820778639161  	0.0247135673364  	-0.588973519303  	extrapolatedDCA
1.0  	-1.2625  	0.52283173193  	0.880598791381  	0.0228402770526  	-0.557347184398  	extrapolatedDCA
1.14942528736  	-1.2625  	0.547390207116  	0.9443161186  	0.0206836187098  	-0.519992679228  	extrapolatedDCA
1.33333333333  	-1.2625  	0.576094844742  	1.01034653099  	0.0181269438174  	-0.474462010731  	extrapolatedDCA
1.5625  	-1.2625  	0.609160376404  	1.07614936418  	0.0153982247351  	-0.421240027883  	extrapolatedDCA
1.78571428571  	-1.2625  	0.638481328486  	1.12667704891  	0.0130756064272  	-0.373889843667  	extrapolatedDCA
2.08333333333  	-1.2625  	0.672742353918  	1.17825818842  	0.0107048486637  	-0.317747301788  	extrapolatedDCA
2.5  	-1.2625  	0.71200127974  	1.22916732585  	0.00807640531148  	-0.251340170199  	extrapolatedDCA
3.125  	-1.2625  	0.757666612042  	1.27760202571  	0.00560553606228  	-0.174095436164  	extrapolatedDCA
4.16666666667  	-1.2625  	0.809706574178  	1.32072143995  	0.0032368096144  	-0.0853349870616  	DCA
6.25  	-1.2625  	0.867864239904  	1.35535498418  	0.00148807081226  	0.0150296126738  	DCA
8.33333333333  	-1.2625  	0.89911186265  	1.36844743677  	0.00087011085622  	0.069196868562  	DCA
12.5  	-1.2625  	0.931697080574  	1.37818766821  	0.00037504607186  	0.125581710413  	DCA
25.0  	-1.2625  	0.965382596434  	1.38423142812  	9.7292043251e-05  	0.183953028801  	DCA
50.0  	-1.2625  	0.982590060842  	1.38577462896  	2.67248194112e-05  	0.213706724763  	DCA
0.555555555556  	-1.5125  	0.380995340944  	0.597140473942  	0.020223906778  	-0.578175495741  	extrapolatedDCA
0.617283950617  	-1.5125  	0.39159544499  	0.634753644637  	0.0202642420968  	-0.572151684355  	extrapolatedDCA
0.689655172414  	-1.5125  	0.404088066296  	0.67632819149  	0.0200387062028  	-0.563886696399  	extrapolatedDCA
0.77519379845  	-1.5125  	0.4195358937  	0.724035945975  	0.0197186170632  	-0.552323351213  	extrapolatedDCA
0.877192982456  	-1.5125  	0.438421434748  	0.777439945543  	0.0192543633371  	-0.536792999513  	extrapolatedDCA
1.0  	-1.5125  	0.46157393005  	0.837105383576  	0.0184346945749  	-0.51586627099  	extrapolatedDCA
1.14942528736  	-1.5125  	0.488870942106  	0.901574346381  	0.0171848841084  	-0.487969027905  	extrapolatedDCA
1.33333333333  	-1.5125  	0.521285321098  	0.970082460156  	0.0156453577047  	-0.452134474985  	extrapolatedDCA
1.5625  	-1.5125  	0.558378932948  	1.03963961476  	0.0135770962393  	-0.407829408378  	extrapolatedDCA
1.78571428571  	-1.5125  	0.590779103202  	1.09387382802  	0.0117528997684  	-0.366262969196  	extrapolatedDCA
2.08333333333  	-1.5125  	0.629020018342  	1.15013341707  	0.00981016858686  	-0.315665530914  	extrapolatedDCA
2.5  	-1.5125  	0.673488288518  	1.20667939947  	0.00762345100458  	-0.254084507797  	extrapolatedDCA
3.125  	-1.5125  	0.724635531568  	1.2610360502  	0.00537283595486  	-0.180017418007  	extrapolatedDCA
4.16666666667  	-1.5125  	0.783276199642  	1.31014957689  	0.00312837996062  	-0.0927195174821  	DCA
6.25  	-1.5125  	0.849242892798  	1.35012825398  	0.00147389872319  	0.00819566943339  	DCA
8.33333333333  	-1.5125  	0.884825508492  	1.36537047733  	0.000869724825564  	0.0633797161122  	DCA
12.5  	-1.5125  	0.921977311356  	1.37676742959  	0.00037661927465  	0.121315702069  	DCA
25.0  	-1.5125  	0.96044105611  	1.38386512826  	8.82186086834e-05  	0.181655952436  	DCA
50.0  	-1.5125  	0.98010350094  	1.38568179302  	2.835216453e-05  	0.212521887485  	DCA
0.555555555556  	-1.7625  	0.308498906754  	0.550889410451  	0.0131318203319  	-0.485260984915  	extrapolatedDCA
0.617283950617  	-1.7625  	0.321162819482  	0.58621268327  	0.0135335286382  	-0.486857420317  	extrapolatedDCA
0.689655172414  	-1.7625  	0.3366081955  	0.626872975344  	0.0139952477815  	-0.487512418966  	extrapolatedDCA
0.77519379845  	-1.7625  	0.355041262506  	0.673814069574  	0.0142776611541  	-0.485626570784  	extrapolatedDCA
0.877192982456  	-1.7625  	0.377294638202  	0.727837410081  	0.0144204853115  	-0.480240133154  	extrapolatedDCA
1.0  	-1.7625  	0.40314330865  	0.787702869794  	0.0144318345414  	-0.469656292861  	extrapolatedDCA
1.14942528736  	-1.7625  	0.43349574174  	0.85413467271  	0.0139477440875  	-0.451848642752  	extrapolatedDCA
1.33333333333  	-1.7625  	0.46886876227  	0.925409071167  	0.0131168401163  	-0.425883066291  	extrapolatedDCA
1.5625  	-1.7625  	0.509652291272  	0.999629521439  	0.0117916896143  	-0.390604885086  	extrapolatedDCA
1.78571428571  	-1.7625  	0.545110982084  	1.05779918841  	0.0105720974584  	-0.355945276614  	extrapolatedDCA
2.08333333333  	-1.7625  	0.586614227016  	1.11904286514  	0.00897006092034  	-0.311026730279  	extrapolatedDCA
2.5  	-1.7625  	0.635592023904  	1.18164302506  	0.00708136672118  	-0.254687143097  	extrapolatedDCA
3.125  	-1.7625  	0.69196360662  	1.24248253457  	0.00514540696716  	-0.184512064966  	extrapolatedDCA
4.16666666667  	-1.7625  	0.757088927596  	1.29829243547  	0.00305151823724  	-0.0992461333225  	DCA
6.25  	-1.7625  	0.830716248486  	1.34423297939  	0.00146705552182  	0.0016874636405  	DCA
8.33333333333  	-1.7625  	0.870588329528  	1.36189674321  	0.000879662991584  	0.0577473160453  	DCA
12.5  	-1.7625  	0.91225563565  	1.37516086769  	0.000366562718028  	0.117151642717  	DCA
25.0  	-1.7625  	0.955502798346  	1.38345007587  	8.99558645248e-05  	0.179365451102  	DCA
50.0  	-1.7625  	0.977617094272  	1.38557657896  	2.77901611168e-05  	0.211336478145  	DCA
0.555555555556  	-2.0125  	0.241506166406  	0.492695160139  	0.00788680594718  	-0.391335837233  	extrapolatedDCA
0.617283950617  	-2.0125  	0.256667861518  	0.528198966657  	0.0085956634585  	-0.401015619444  	extrapolatedDCA
0.689655172414  	-2.0125  	0.274870580974  	0.569634703202  	0.009254811108  	-0.410575490052  	extrapolatedDCA
0.77519379845  	-2.0125  	0.295479655856  	0.616858739359  	0.00993550102292  	-0.417469113819  	extrapolatedDCA
0.877192982456  	-2.0125  	0.31984210922  	0.671733303814  	0.010534240621  	-0.421182707356  	extrapolatedDCA
1.0  	-2.0125  	0.347849077268  	0.733170866434  	0.0109948719683  	-0.419922631985  	extrapolatedDCA
1.14942528736  	-2.0125  	0.38095553114  	0.80216037319  	0.0111068573778  	-0.41249007293  	extrapolatedDCA
1.33333333333  	-2.0125  	0.419125047438  	0.876994833749  	0.010824252915  	-0.396571242944  	extrapolatedDCA
1.5625  	-2.0125  	0.462793431548  	0.955796716696  	0.0101417230003  	-0.370652899332  	extrapolatedDCA
1.78571428571  	-2.0125  	0.501058595148  	1.0187628999  	0.00925617498474  	-0.342483690384  	extrapolatedDCA
2.08333333333  	-2.0125  	0.545845750284  	1.08539000122  	0.0081261382504  	-0.30415636138  	extrapolatedDCA
2.5  	-2.0125  	0.598692646866  	1.15428413574  	0.00664170818782  	-0.253472605937  	extrapolatedDCA
3.125  	-2.0125  	0.660030186116  	1.22218646209  	0.00484179864678  	-0.187659486233  	extrapolatedDCA
4.16666666667  	-2.0125  	0.731203534834  	1.28518212491  	0.00296115178702  	-0.105024535694  	DCA
6.25  	-2.0125  	0.812295710352  	1.33768393016  	0.00146721669199  	-0.00447602294033  	DCA
8.33333333333  	-2.0125  	0.856392187098  	1.35802710105  	0.000843039753506  	0.0522933942787  	DCA
12.5  	-2.0125  	0.90257532408  	1.37336763818  	0.000389339982312  	0.113007765897  	DCA
25.0  	-2.0125  	0.950566657908  	1.38298636716  	9.1127561129e-05  	0.177092598641  	DCA
50.0  	-2.0125  	0.975130929012  	1.38545898677  	2.89338437112e-05  	0.210157924503  	DCA
0.555555555556  	-2.2625  	0.182862650551  	0.425548371917  	0.00440813816698  	-0.303629977958  	extrapolatedDCA
0.617283950617  	-2.2625  	0.199744489685  	0.462729760485  	0.00508384978564  	-0.320012818366  	extrapolatedDCA
0.689655172414  	-2.2625  	0.219094047658  	0.505283547151  	0.00582890176154  	-0.335987023185  	extrapolatedDCA
0.77519379845  	-2.2625  	0.241343142774  	0.554414313737  	0.00663349201734  	-0.350349712431  	extrapolatedDCA
0.877192982456  	-2.2625  	0.26710401608  	0.610558792676  	0.00740214534924  	-0.362264086093  	extrapolatedDCA
1.0  	-2.2625  	0.297282176462  	0.67487707165  	0.00809035404188  	-0.370212201214  	extrapolatedDCA
1.14942528736  	-2.2625  	0.332083989024  	0.746899333108  	0.0086670056028  	-0.37163212576  	extrapolatedDCA
1.33333333333  	-2.2625  	0.372424378278  	0.825651936431  	0.008775778499  	-0.365300933417  	extrapolatedDCA
1.5625  	-2.2625  	0.418367220832  	0.90931499125  	0.00864033608636  	-0.348405785033  	extrapolatedDCA
1.78571428571  	-2.2625  	0.458926373326  	0.976998745226  	0.00813645410136  	-0.327101317733  	extrapolatedDCA
2.08333333333  	-2.2625  	0.506412619298  	1.04921355341  	0.00727847329142  	-0.29528530702  	extrapolatedDCA
2.5  	-2.2625  	0.562731813642  	1.12474316095  	0.00611798436512  	-0.250512203232  	extrapolatedDCA
3.125  	-2.2625  	0.628704630796  	1.20012439269  	0.0046644054962  	-0.189627229182  	extrapolatedDCA
4.16666666667  	-2.2625  	0.705770109168  	1.27090786617  	0.00288439706022  	-0.110127048326  	DCA
6.25  	-2.2625  	0.79400344298  	1.33048973094  	0.00144449097334  	-0.010339179974  	DCA
8.33333333333  	-2.2625  	0.842243358556  	1.35376719094  	0.000833704546828  	0.0470381948805  	DCA
12.5  	-2.2625  	0.892901062222  	1.37138922826  	0.000398780009802  	0.108956573999  	DCA
25.0  	-2.2625  	0.945635757154  	1.38247394115  	8.49789773464e-05  	0.174828137096  	DCA
50.0  	-2.2625  	0.972644117216  	1.38532901646  	3.34562824416e-05  	0.208990025168  	DCA
0.555555555556  	-2.5125  	0.133269405884  	0.35352825968  	0.00229529446632  	-0.225545065178  	extrapolatedDCA
0.617283950617  	-2.5125  	0.150745274097  	0.392931995242  	0.0028575471707  	-0.246336987546  	extrapolatedDCA
0.689655172414  	-2.5125  	0.170965827386  	0.438058683717  	0.0035156104178  	-0.267659834289  	extrapolatedDCA
0.77519379845  	-2.5125  	0.193743380421  	0.489067943562  	0.0042519692694  	-0.287538393999  	extrapolatedDCA
0.877192982456  	-2.5125  	0.22047571158  	0.547669038925  	0.00505946146396  	-0.306307364034  	extrapolatedDCA
1.0  	-2.5125  	0.251243867524  	0.614162421256  	0.00584416240646  	-0.321245710872  	extrapolatedDCA
1.14942528736  	-2.5125  	0.286622959068  	0.688403689731  	0.00652327727702  	-0.330416112894  	extrapolatedDCA
1.33333333333  	-2.5125  	0.328831325  	0.771936267702  	0.0070067306515  	-0.332927813537  	extrapolatedDCA
1.5625  	-2.5125  	0.376524334448  	0.860566416427  	0.00716235120928  	-0.324731543956  	extrapolatedDCA
1.78571428571  	-2.5125  	0.4187061301  	0.932864431775  	0.00695400032398  	-0.309920530525  	extrapolatedDCA
2.08333333333  	-2.5125  	0.468741041218  	1.01104420884  	0.00640327564426  	-0.28485817583  	extrapolatedDCA
2.5  	-2.5125  	0.528042176136  	1.09339250915  	0.0056323697817  	-0.246081876185  	extrapolatedDCA
3.125  	-2.5125  	0.59824099908  	1.17658737433  	0.00441114668176  	-0.190478496217  	extrapolatedDCA
4.16666666667  	-2.5125  	0.680588185794  	1.25545386824  	0.00279821429334  	-0.114449311124  	DCA
6.25  	-2.5125  	0.775806508656  	1.3226606965  	0.00141124576503  	-0.0158302961471  	DCA
8.33333333333  	-2.5125  	0.828151336958  	1.34911977323  	0.000828631645004  	0.041953111387  	DCA
12.5  	-2.5125  	0.883247638082  	1.36922744303  	0.000387402036542  	0.104978139236  	DCA
25.0  	-2.5125  	0.94070121013  	1.38191353649  	8.74801652942e-05  	0.172593013064  	DCA
50.0  	-2.5125  	0.97016060304  	1.38518666802  	2.8446583215e-05  	0.207800707289  	DCA
0.555555555556  	-2.7625  	0.0941332316152  	0.28286859768  	0.00112843717286  	-0.161647867105  	extrapolatedDCA
0.617283950617  	-2.7625  	0.111166293515  	0.324169333207  	0.00152117154725  	-0.184484656541  	extrapolatedDCA
0.689655172414  	-2.7625  	0.130125357926  	0.369519461563  	0.0020068705155  	-0.207228793558  	extrapolatedDCA
0.77519379845  	-2.7625  	0.152874455198  	0.422720001789  	0.00263514430256  	-0.231115169261  	extrapolatedDCA
0.877192982456  	-2.7625  	0.179387625565  	0.483499034386  	0.00336552847842  	-0.254162682695  	extrapolatedDCA
1.0  	-2.7625  	0.210475455572  	0.552732579025  	0.00410215004604  	-0.27509988025  	extrapolatedDCA
1.14942528736  	-2.7625  	0.246612264234  	0.630848080415  	0.0048558821029  	-0.291064108313  	extrapolatedDCA
1.33333333333  	-2.7625  	0.288224177596  	0.716313048965  	0.0054980686866  	-0.300063954513  	extrapolatedDCA
1.5625  	-2.7625  	0.33738476004  	0.810294729716  	0.00592970675144  	-0.300090185231  	extrapolatedDCA
1.78571428571  	-2.7625  	0.380717138914  	0.887098266017  	0.00597560263126  	-0.291464987546  	extrapolatedDCA
2.08333333333  	-2.7625  	0.432610040172  	0.971045396213  	0.00567406004126  	-0.272899211559  	extrapolatedDCA
2.5  	-2.7625  	0.49459406749  	1.06036539663  	0.00510489815926  	-0.240431400335  	extrapolatedDCA
3.125  	-2.7625  	0.568414389392  	1.15149111131  	0.00408230213738  	-0.190213606311  	extrapolatedDCA
4.16666666667  	-2.7625  	0.655906749524  	1.23893972112  	0.00270403486068  	-0.118112174189  	DCA
6.25  	-2.7625  	0.757861112822  	1.31424522638  	0.00139624588502  	-0.0210751450551  	DCA
8.33333333333  	-2.7625  	0.81414493669  	1.34409421731  	0.000828339419236  	0.0370158974799  	DCA
12.5  	-2.7625  	0.873611100944  	1.36688195729  	0.000370963472488  	0.101075315647  	DCA
25.0  	-2.7625  	0.935773406706  	1.38130430395  	9.26530310054e-05  	0.170364880224  	DCA
50.0  	-2.7625  	0.967675220706  	1.38503194146  	2.67880344404e-05  	0.206634861122  	DCA
0.555555555556  	-3.0125  	0.0648603343508  	0.219304549552  	0.000528860458338  	-0.112522086148  	extrapolatedDCA
0.617283950617  	-3.0125  	0.0798952171458  	0.259705135763  	0.000776740560416  	-0.134115865222  	extrapolatedDCA
0.689655172414  	-3.0125  	0.0975172774908  	0.305610981095  	0.00111086263356  	-0.157206875852  	extrapolatedDCA
0.77519379845  	-3.0125  	0.118786874194  	0.359092614584  	0.00158219494265  	-0.182117197774  	extrapolatedDCA
0.877192982456  	-3.0125  	0.144054080241  	0.420509629888  	0.00215487329088  	-0.207509556443  	extrapolatedDCA
1.0  	-3.0125  	0.174012765921  	0.490861998011  	0.00283156748252  	-0.231758481769  	extrapolatedDCA
1.14942528736  	-3.0125  	0.209787669852  	0.571416361305  	0.00355959936028  	-0.253027364251  	extrapolatedDCA
1.33333333333  	-3.0125  	0.252055125686  	0.661526131584  	0.0042643628173  	-0.268649967316  	extrapolatedDCA
1.5625  	-3.0125  	0.301105733796  	0.759256469447  	0.004784198337  	-0.275209686101  	extrapolatedDCA
1.78571428571  	-3.0125  	0.345028404496  	0.840157939572  	0.00503500221418  	-0.272329691899  	extrapolatedDCA
2.08333333333  	-3.0125  	0.398252027618  	0.929761738977  	0.00497689681278  	-0.259813086547  	extrapolatedDCA
2.5  	-3.0125  	0.462253151598  	1.02581351556  	0.00462303634328  	-0.233527133176  	extrapolatedDCA
3.125  	-3.0125  	0.539452680414  	1.12515336349  	0.00381198685376  	-0.188978124501  	extrapolatedDCA
4.16666666667  	-3.0125  	0.631530878708  	1.22135355609  	0.00257239782478  	-0.121069098508  	DCA
6.25  	-3.0125  	0.739970331542  	1.30520326402  	0.00136189200596  	-0.0259418791467  	DCA
8.33333333333  	-3.0125  	0.800196255036  	1.338692079  	0.00081991959685  	0.0322700903117  	DCA
12.5  	-3.0125  	0.863993285178  	1.36435440608  	0.000367602592662  	0.0972491388492  	DCA
25.0  	-3.0125  	0.930847815724  	1.38064678625  	8.87009359312e-05  	0.168152290753  	DCA
50.0  	-3.0125  	0.965190609152  	1.38486483677  	2.87996202188e-05  	0.205467481781  	DCA
0.555555555556  	-3.2625  	0.0435656406032  	0.165174984115  	0.000234477702228  	-0.0762544365879  	extrapolatedDCA
0.617283950617  	-3.2625  	0.056130007881  	0.203011789737  	0.000377319231794  	-0.0950410292309  	extrapolatedDCA
0.689655172414  	-3.2625  	0.0717237257338  	0.247575958808  	0.000602047144068  	-0.116793493114  	extrapolatedDCA
0.77519379845  	-3.2625  	0.090696131041  	0.299450371945  	0.000915909219394  	-0.140697037955  	extrapolatedDCA
0.877192982456  	-3.2625  	0.114079163993  	0.36052071398  	0.00136227386492  	-0.166537612445  	extrapolatedDCA
1.0  	-3.2625  	0.142411242709  	0.431094624376  	0.00190866030351  	-0.192751764713  	extrapolatedDCA
1.14942528736  	-3.2625  	0.176919559858  	0.513065939093  	0.00256145258916  	-0.217303536203  	extrapolatedDCA
1.33333333333  	-3.2625  	0.218024097152  	0.605000043683  	0.00323457528858  	-0.237408332692  	extrapolatedDCA
1.5625  	-3.2625  	0.26741056836  	0.707431790135  	0.00387363061598  	-0.250505967714  	extrapolatedDCA
1.78571428571  	-3.2625  	0.311851290008  	0.792788246934  	0.0041858673066  	-0.252851151344  	extrapolatedDCA
2.08333333333  	-3.2625  	0.3655262292  	0.887080188665  	0.00425934528212  	-0.24604251384  	extrapolatedDCA
2.5  	-3.2625  	0.431367339256  	0.990117082484  	0.00413473486104  	-0.225781231648  	extrapolatedDCA
3.125  	-3.2625  	0.51134543967  	1.09757477291  	0.00351605848486  	-0.186891508337  	extrapolatedDCA
4.16666666667  	-3.2625  	0.607798971732  	1.20289684013  	0.00246863702452  	-0.123436582368  	DCA
6.25  	-3.2625  	0.722318579514  	1.29560168285  	0.00133112096921  	-0.030554448678  	DCA
8.33333333333  	-3.2625  	0.786342302568  	1.33292651473  	0.000820002495008  	0.0276895746909  	DCA
12.5  	-3.2625  	0.854402789598  	1.36164616012  	0.000377190476426  	0.0934836301421  	DCA
25.0  	-3.2625  	0.92592604232  	1.37994112199  	9.34011565428e-05  	0.165956867589  	DCA
50.0  	-3.2625  	0.9627067876  	1.38468535396  	2.66791478478e-05  	0.204301988044  	DCA
0.555555555556  	-3.5125  	0.028664122876  	0.120894099579  	0.000101346090517  	-0.0503723760524  	extrapolatedDCA
0.617283950617  	-3.5125  	0.0389827857874  	0.155285822122  	0.000182223739334  	-0.066432431434  	extrapolatedDCA
0.689655172414  	-3.5125  	0.0518649299008  	0.195995619177  	0.000314120870784  	-0.0850678239369  	extrapolatedDCA
0.77519379845  	-3.5125  	0.0686599192306  	0.245926233755  	0.000520254754862  	-0.107480861335  	extrapolatedDCA
0.877192982456  	-3.5125  	0.0897406407234  	0.30533651519  	0.00083636191652  	-0.13244404107  	extrapolatedDCA
1.0  	-3.5125  	0.115868266098  	0.375059662885  	0.00125108264663  	-0.158783984484  	extrapolatedDCA
1.14942528736  	-3.5125  	0.148587032002  	0.457347484488  	0.00180957284102  	-0.185318100652  	extrapolatedDCA
1.33333333333  	-3.5125  	0.18843969425  	0.55131778287  	0.00244841697576  	-0.208771600178  	extrapolatedDCA
1.5625  	-3.5125  	0.236350298946  	0.655659742373  	0.00307378505028  	-0.226232881319  	extrapolatedDCA
1.78571428571  	-3.5125  	0.280860268034  	0.744926265512  	0.00348974399168  	-0.233375904646  	extrapolatedDCA
2.08333333333  	-3.5125  	0.334959328942  	0.844254218729  	0.00373727323176  	-0.231743304405  	extrapolatedDCA
2.5  	-3.5125  	0.401731705866  	0.953412644013  	0.00370439959272  	-0.217202938046  	extrapolatedDCA
3.125  	-3.5125  	0.484075712298  	1.06896084788  	0.00325777682938  	-0.18396737399  	extrapolatedDCA
4.16666666667  	-3.5125  	0.58442714023  	1.18347695916  	0.00234177388522  	-0.125194827906  	DCA
6.25  	-3.5125  	0.704808224728  	1.2854301338  	0.00128138539372  	-0.0348152014209  	DCA
8.33333333333  	-3.5125  	0.772551980164  	1.32679276648  	0.00079382104616  	0.0232855160313  	DCA
12.5  	-3.5125  	0.844846115988  	1.35876020302  	0.00037722244213  	0.0897843438514  	DCA
25.0  	-3.5125  	0.921006600422  	1.37918728314  	0.000102520538485  	0.163778171038  	DCA
50.0  	-3.5125  	0.96022444289  	1.38449349302  	2.74078017116e-05  	0.203134542753  	DCA
0.555555555556  	-3.7625  	0.018829485549  	0.0871869985441  	4.3832461608e-05  	-0.0332158654107  	extrapolatedDCA
0.617283950617  	-3.7625  	0.026834021521  	0.116883201864  	8.50129758468e-05  	-0.0458953421779  	extrapolatedDCA
0.689655172414  	-3.7625  	0.0373734229928  	0.153496238074  	0.000159978394217  	-0.0616082898927  	extrapolatedDCA
0.77519379845  	-3.7625  	0.0514813624376  	0.19934788637  	0.000291611757042  	-0.0810879665606  	extrapolatedDCA
0.877192982456  	-3.7625  	0.0699862768842  	0.255731080309  	0.00050365628954  	-0.104119755702  	extrapolatedDCA
1.0  	-3.7625  	0.0934598030804  	0.322964110898  	0.000824439470202  	-0.129325233887  	extrapolatedDCA
1.14942528736  	-3.7625  	0.123944825986  	0.404378107577  	0.00127212765811  	-0.156554544889  	extrapolatedDCA
1.33333333333  	-3.7625  	0.161827319464  	0.498596516225  	0.0018050001447  	-0.182223873852  	extrapolatedDCA
1.5625  	-3.7625  	0.208423704408  	0.605233264294  	0.0024104632691  	-0.203386903409  	extrapolatedDCA
1.78571428571  	-3.7625  	0.251762760852  	0.696512263915  	0.00284435641148  	-0.213855955463  	extrapolatedDCA
2.08333333333  	-3.7625  	0.306299507092  	0.801055012344  	0.00318864038988  	-0.217298679945  	extrapolatedDCA
2.5  	-3.7625  	0.373801595808  	0.91632331346  	0.0032993626023  	-0.208227483328  	extrapolatedDCA
3.125  	-3.7625  	0.457718206036  	1.03940287591  	0.0030115968471  	-0.180391966626  	extrapolatedDCA
4.16666666667  	-3.7625  	0.561628809888  	1.16325723267  	0.00222082642032  	-0.126426173459  	DCA
6.25  	-3.7625  	0.68753723599  	1.27473135084  	0.00126731755736  	-0.0388189178852  	DCA
8.33333333333  	-3.7625  	0.758880003084  	1.32031183934  	0.000797268513924  	0.0190298276677  	DCA
12.5  	-3.7625  	0.83532852314  	1.3556988278  	0.000373503822766  	0.0861465430408  	DCA
25.0  	-3.7625  	0.91609054522  	1.37838529978  	9.50645118682e-05  	0.161618591246  	DCA
50.0  	-3.7625  	0.957739985984  	1.38428925396  	2.84465588734e-05  	0.201985231292  	DCA
0.555555555556  	-4.0125  	0.0122378180439  	0.06218391642  	1.85283282432e-05  	-0.0216079936971  	extrapolatedDCA
0.617283950617  	-4.0125  	0.018202573168  	0.0865602309247  	3.91269061524e-05  	-0.0312181191868  	extrapolatedDCA
0.689655172414  	-4.0125  	0.026516107937  	0.118166993915  	8.04423527148e-05  	-0.0438991293683  	extrapolatedDCA
0.77519379845  	-4.0125  	0.0381577929686  	0.159367711166  	0.000159654588543  	-0.060406452859  	extrapolatedDCA
0.877192982456  	-4.0125  	0.0541051649594  	0.211848888916  	0.000296615795864  	-0.0810124224363  	extrapolatedDCA
1.0  	-4.0125  	0.0750661471946  	0.276171596292  	0.000537912878084  	-0.104724754499  	extrapolatedDCA
1.14942528736  	-4.0125  	0.102766909059  	0.354973492  	0.00088357336007  	-0.131188691416  	extrapolatedDCA
1.33333333333  	-4.0125  	0.138288494691  	0.448317050889  	0.00133512273505  	-0.15790653764  	extrapolatedDCA
1.5625  	-4.0125  	0.183074869682  	0.556233264694  	0.00190043169371  	-0.181570666602  	extrapolatedDCA
1.78571428571  	-4.0125  	0.225493897776  	0.649829207722  	0.00231147288636  	-0.195296941363  	extrapolatedDCA
2.08333333333  	-4.0125  	0.279131043796  	0.757542267339  	0.00270689155602  	-0.202612030771  	extrapolatedDCA
2.5  	-4.0125  	0.346782098586  	0.878273138901  	0.00287529970756  	-0.198482094125  	extrapolatedDCA
3.125  	-4.0125  	0.432225639498  	1.00905981578  	0.00276783515916  	-0.176149005047  	extrapolatedDCA
4.16666666667  	-4.0125  	0.539253340948  	1.14222338908  	0.00211822945116  	-0.127088852513  	DCA
6.25  	-4.0125  	0.670405958066  	1.26348414164  	0.0012209693145  	-0.0424958348853  	DCA
8.33333333333  	-4.0125  	0.745289725318  	1.31348066354  	0.000752136292946  	0.014959660616  	DCA
12.5  	-4.0125  	0.82584536693  	1.3524629126  	0.000360721516722  	0.082575547159  	DCA
25.0  	-4.0125  	0.911181558312  	1.37753544852  	9.82060937906e-05  	0.159465170004  	DCA
50.0  	-4.0125  	0.955257195314  	1.38407263677  	3.03903864968e-05  	0.200835479646  	DCA
0.555555555556  	-4.2625  	0.0078810898005  	0.0434567702457  	7.50112706714e-06  	-0.0139404840355  	extrapolatedDCA
0.617283950617  	-4.2625  	0.0122639069579  	0.0631222405901  	1.80530028791e-05  	-0.0210578781782  	extrapolatedDCA
0.689655172414  	-4.2625  	0.0187711502824  	0.090060209484  	3.99826228218e-05  	-0.0311645348764  	extrapolatedDCA
0.77519379845  	-4.2625  	0.0282655924688  	0.126519622845  	8.7496086064e-05  	-0.0448997309142  	extrapolatedDCA
0.877192982456  	-4.2625  	0.0415327847426  	0.173594583733  	0.000176678068249  	-0.0625204504603  	extrapolatedDCA
1.0  	-4.2625  	0.0599471704796  	0.23410093547  	0.000333384722626  	-0.0841847626785  	extrapolatedDCA
1.14942528736  	-4.2625  	0.0847941947898  	0.309335855089  	0.000601754303226  	-0.109216662765  	extrapolatedDCA
1.33333333333  	-4.2625  	0.117834239793  	0.401167234228  	0.00097421326745  	-0.136084420065  	extrapolatedDCA
1.5625  	-4.2625  	0.160287063305  	0.508862185005  	0.00146693935702  	-0.161278520637  	extrapolatedDCA
1.78571428571  	-4.2625  	0.201381384704  	0.603993717025  	0.00187698133971  	-0.177375192955  	extrapolatedDCA
2.08333333333  	-4.2625  	0.253950556252  	0.714466546182  	0.00227577556126  	-0.188183503569  	extrapolatedDCA
2.5  	-4.2625  	0.321372764334  	0.840167976155  	0.00251707740452  	-0.188577374821  	extrapolatedDCA
3.125  	-4.2625  	0.407907356942  	0.978364928688  	0.0025142541922  	-0.171477912548  	extrapolatedDCA
4.16666666667  	-4.2625  	0.517377453952  	1.12048472621  	0.00200100904898  	-0.127245037652  	DCA
6.25  	-4.2625  	0.653444686348  	1.25171692144  	0.0011769910377  	-0.0458879849396  	DCA
8.33333333333  	-4.2625  	0.731777595514  	1.30630556665  	0.000752503387944  	0.011064109972  	DCA
12.5  	-4.2625  	0.81637108865  	1.34904959381  	0.000353516908298  	0.0791012366296  	DCA
25.0  	-4.2625  	0.906273382924  	1.37663775142  	9.54126295016e-05  	0.157336000759  	DCA
50.0  	-4.2625  	0.952775410122  	1.38384364146  	3.00299835054e-05  	0.199681855692  	DCA
0.555555555556  	-4.5125  	0.00506189683198  	0.0302245784165  	3.12497457502e-06  	-0.0089584597529  	extrapolatedDCA
0.617283950617  	-4.5125  	0.00825262367478  	0.0457853258374  	8.40201211336e-06  	-0.0141985463521  	extrapolatedDCA
0.689655172414  	-4.5125  	0.0132586412477  	0.0683054208898  	2.0038244409e-05  	-0.0220451017009  	extrapolatedDCA
0.77519379845  	-4.5125  	0.0207280602004  	0.099283837344  	4.62603579982e-05  	-0.0330241217389  	extrapolatedDCA
0.877192982456  	-4.5125  	0.0317941838812  	0.141505459781  	0.000102407740282  	-0.048032013822  	extrapolatedDCA
1.0  	-4.5125  	0.0475213406916  	0.196711651871  	0.000211321747884  	-0.0671302486436  	extrapolatedDCA
1.14942528736  	-4.5125  	0.069700349298  	0.26816329488  	0.000405401531188  	-0.0903787317256  	extrapolatedDCA
1.33333333333  	-4.5125  	0.0998642399458  	0.356827014201  	0.000704965397014  	-0.116425929014  	extrapolatedDCA
1.5625  	-4.5125  	0.139787383164  	0.463358275664  	0.00112159383565  	-0.142456808195  	extrapolatedDCA
1.78571428571  	-4.5125  	0.179239587474  	0.559094229399  	0.00150902008542  	-0.160378687721  	extrapolatedDCA
2.08333333333  	-4.5125  	0.230587423998  	0.671996542692  	0.00189600219281  	-0.174086665866  	extrapolatedDCA
2.5  	-4.5125  	0.297461882594  	0.802175791712  	0.00222009101774  	-0.178580525223  	extrapolatedDCA
3.125  	-4.5125  	0.384456873066  	0.947086727578  	0.00228963874904  	-0.166339163988  	extrapolatedDCA
4.16666666667  	-4.5125  	0.496078332262  	1.09812006209  	0.00189741267623  	-0.126959003369  	DCA
6.25  	-4.5125  	0.636779552326  	1.23952102184  	0.0011349263625  	-0.0490197575937  	DCA
8.33333333333  	-4.5125  	0.718326143806  	1.29878213832  	0.00072987527271  	0.0073557417628  	DCA
12.5  	-4.5125  	0.806931117686  	1.34546429607  	0.000362992742246  	0.0757026904621  	DCA
25.0  	-4.5125  	0.901370135668  	1.37569221617  	9.6720989397e-05  	0.155220066614  	DCA
50.0  	-4.5125  	0.950293082488  	1.38360226802  	3.01755520898e-05  	0.198540267137  	DCA
0.555555555556  	-4.7625  	0.0032448806521  	0.0207726991058  	1.19433968433e-06  	-0.00575246875491  	extrapolatedDCA
0.617283950617  	-4.7625  	0.00555289318734  	0.0329677900706  	3.8098615334e-06  	-0.00956346870107  	extrapolatedDCA
0.689655172414  	-4.7625  	0.00930550127736  	0.0511983814514  	9.5758296223e-06  	-0.0154951149783  	extrapolatedDCA
0.77519379845  	-4.7625  	0.0151836342104  	0.0774130819225  	2.47986120336e-05  	-0.0242503265759  	extrapolatedDCA
0.877192982456  	-4.7625  	0.0241937040874  	0.114275195294  	5.9928493969e-05  	-0.0366526102708  	extrapolatedDCA
1.0  	-4.7625  	0.037618202597  	0.164518444461  	0.000132127359586  	-0.0533625400915  	extrapolatedDCA
1.14942528736  	-4.7625  	0.0571195702256  	0.231123527592  	0.000271704455628  	-0.0745898051827  	extrapolatedDCA
1.33333333333  	-4.7625  	0.0844890764184  	0.316157911066  	0.000503443832046  	-0.0993421793192  	extrapolatedDCA
1.5625  	-4.7625  	0.121636512763  	0.420445924743  	0.000856923543648  	-0.125332692204  	extrapolatedDCA
1.78571428571  	-4.7625  	0.159259031798  	0.516134131002  	0.00119447224649  	-0.144457617433  	extrapolatedDCA
2.08333333333  	-4.7625  	0.208942287588  	0.630391932058  	0.00157534406097  	-0.160414663552  	extrapolatedDCA
2.5  	-4.7625  	0.274799481614  	0.76417820912  	0.001931433198  	-0.168471850231  	extrapolatedDCA
3.125  	-4.7625  	0.361876207754  	0.915325682651  	0.0020548142735  	-0.160822034591  	extrapolatedDCA
4.16666666667  	-4.7625  	0.47545135457  	1.07530992891  	0.00174137230354  	-0.126283851721  	DCA
6.25  	-4.7625  	0.620249218044  	1.22679663621  	0.0011058654735  	-0.051859986385  	DCA
8.33333333333  	-4.7625  	0.70506897332  	1.29096813683  	0.000715435963412  	0.00375728030587  	DCA
12.5  	-4.7625  	0.79753188212  	1.34170996306  	0.000358487008398  	0.0723608134822  	DCA
25.0  	-4.7625  	0.8964724438  	1.37469921549  	9.41034626186e-05  	0.153120181888  	DCA
50.0  	-4.7625  	0.94781223861  	1.38334851646  	3.00520933148e-05  	0.197398600685  	DCA
0.555555555556  	-5.0125  	0.00205914831514  	0.0141696373052  	4.95309964102e-07  	-0.00365072914095  	extrapolatedDCA
0.617283950617  	-5.0125  	0.00371292310366  	0.0235664085681  	1.60213107782e-06  	-0.00640403666094  	extrapolatedDCA
0.689655172414  	-5.0125  	0.0064930363193  	0.0381048265651  	4.82061576266e-06  	-0.0108136607214  	extrapolatedDCA
0.77519379845  	-5.0125  	0.0110357375335  	0.059788963765  	1.31860517416e-05  	-0.0176604946476  	extrapolatedDCA
0.877192982456  	-5.0125  	0.0184045422274  	0.0919735855056  	3.44054955002e-05  	-0.0279504213365  	extrapolatedDCA
1.0  	-5.0125  	0.0296648561274  	0.136792156786  	8.2034529507e-05  	-0.0422515646406  	extrapolatedDCA
1.14942528736  	-5.0125  	0.046604076278  	0.198150946303  	0.000181896848416  	-0.0611329369465  	extrapolatedDCA
1.33333333333  	-5.0125  	0.0710539395392  	0.27829323511  	0.00035525867074  	-0.0841233416554  	extrapolatedDCA
1.5625  	-5.0125  	0.105594719346  	0.380127980273  	0.000645795034936  	-0.10983557219  	extrapolatedDCA
1.78571428571  	-5.0125  	0.141284727324  	0.475213911926  	0.000956536869616  	-0.129666151137  	extrapolatedDCA
2.08333333333  	-5.0125  	0.188985943449  	0.589843913565  	0.00131174459724  	-0.147338853165  	extrapolatedDCA
2.5  	-5.0125  	0.253688601524  	0.726882840349  	0.00167846280542  	-0.158571400332  	extrapolatedDCA
3.125  	-5.0125  	0.340280069916  	0.883430372865  	0.00186789143346  	-0.155042037587  	extrapolatedDCA
4.16666666667  	-5.0125  	0.455285341682  	1.05193105497  	0.0016406873122  	-0.125213600391  	DCA
6.25  	-5.0125  	0.603944839914  	1.2136387692  	0.0010730476153  	-0.0544464679196  	DCA
8.33333333333  	-5.0125  	0.691864879014  	1.28281784544  	0.000704938707436  	0.000350995064119  	DCA
12.5  	-5.0125  	0.788156062374  	1.33778445994  	0.000366497309108  	0.0691048908263  	DCA
25.0  	-5.0125  	0.891577838596  	1.37365860637  	9.07317858234e-05  	0.151038340602  	DCA
50.0  	-5.0125  	0.94533178687  	1.38308238677  	2.98231511602e-05  	0.196259552399  	DCA
0.555555555556  	-5.2625  	0.00132492362372  	0.00974294023478  	2.0940369432e-07  	-0.00234729567328  	extrapolatedDCA
0.617283950617  	-5.2625  	0.0025056674079  	0.016947375979  	7.24763012114e-07  	-0.00431495193477  	extrapolatedDCA
0.689655172414  	-5.2625  	0.0045426618657  	0.0283154463861  	2.33752701596e-06  	-0.00758197833416  	extrapolatedDCA
0.77519379845  	-5.2625  	0.00806239601608  	0.0463043105012  	7.15370524236e-06  	-0.0128910099255  	extrapolatedDCA
0.877192982456  	-5.2625  	0.0138874025652  	0.0733704880153  	1.96322349019e-05  	-0.0211240633715  	extrapolatedDCA
1.0  	-5.2625  	0.023321910707  	0.113221266147  	5.0447207993e-05  	-0.0332885592249  	extrapolatedDCA
1.14942528736  	-5.2625  	0.0378897877602  	0.169003317724  	0.000118706229728  	-0.049896216988  	extrapolatedDCA
1.33333333333  	-5.2625  	0.059921917491  	0.245046135744  	0.000257828740702  	-0.0713369407157  	extrapolatedDCA
1.5625  	-5.2625  	0.0917023534208  	0.343393022627  	0.000489670291524  	-0.0961915028341  	extrapolatedDCA
1.78571428571  	-5.2625  	0.124714767228  	0.435557287442  	0.000748335006538  	-0.115701117446  	extrapolatedDCA
2.08333333333  	-5.2625  	0.170409088352  	0.550216529904  	0.0010744389586  	-0.134612985581  	extrapolatedDCA
2.5  	-5.2625  	0.233679316958  	0.689786286753  	0.00144031784882  	-0.148625591664  	extrapolatedDCA
3.125  	-5.2625  	0.319568309062  	0.851314260651  	0.00168704047244  	-0.148988672596  	extrapolatedDCA
4.16666666667  	-5.2625  	0.435704968996  	1.02810385342  	0.00153305113886  	-0.123807121361  	DCA
6.25  	-5.2625  	0.587952744266  	1.20010243733  	0.00106559289513  	-0.0568003011885  	DCA
8.33333333333  	-5.2625  	0.678816836286  	1.2743765952  	0.000685814825724  	-0.00291381750941  	DCA
12.5  	-5.2625  	0.778842350308  	1.3336988182  	0.00035529677933  	0.0659002051342  	DCA
25.0  	-5.2625  	0.886690802886  	1.37257092262  	9.14626582168e-05  	0.148970100497  	DCA
50.0  	-5.2625  	0.942853089606  	1.38280387896  	3.0184850571e-05  	0.19512181722  	DCA
0.555555555556  	-5.5125  	0.00084998839978  	0.00680994236724  	7.50171454238e-08  	-0.00150928373748  	extrapolatedDCA
0.617283950617  	-5.5125  	0.00166408660296  	0.0121051481271  	2.99444288232e-07  	-0.00287221103106  	extrapolatedDCA
0.689655172414  	-5.5125  	0.00317408990192  	0.0211017131701  	1.1093184031e-06  	-0.00529540907753  	extrapolatedDCA
0.77519379845  	-5.5125  	0.00588297120462  	0.0358046213137  	3.73486448894e-06  	-0.00942483841711  	extrapolatedDCA
0.877192982456  	-5.5125  	0.0104797828521  	0.0584868510145  	1.06969296351e-05  	-0.0159660931828  	extrapolatedDCA
1.0  	-5.5125  	0.0182801951916  	0.0933504589698  	3.13626730142e-05  	-0.0261605359658  	extrapolatedDCA
1.14942528736  	-5.5125  	0.030648117851  	0.143311866301  	7.81682501532e-05  	-0.0405219973217  	extrapolatedDCA
1.33333333333  	-5.5125  	0.0502012143378  	0.214297181745  	0.00017933281701  	-0.0600589065795  	extrapolatedDCA
1.5625  	-5.5125  	0.0790601155508  	0.307944844699  	0.000363313482906  	-0.0834913194769  	extrapolatedDCA
1.78571428571  	-5.5125  	0.110246116774  	0.398875168027  	0.000589266915212  	-0.103218224838  	extrapolatedDCA
2.08333333333  	-5.5125  	0.15404657791  	0.513485558283  	0.000899377747536  	-0.123190251185  	extrapolatedDCA
2.5  	-5.5125  	0.214873066074  	0.653317161968  	0.00122519521646  	-0.138856974286  	extrapolatedDCA
3.125  	-5.5125  	0.299833836694  	0.819346817834  	0.0014903706099  	-0.142819648765  	extrapolatedDCA
4.16666666667  	-5.5125  	0.416545416778  	1.00379220784  	0.00144915653266  	-0.122023756045  	DCA
6.25  	-5.5125  	0.572153615958  	1.18615269713  	0.00102879339993  	-0.0588952354146  	DCA
8.33333333333  	-5.5125  	0.665832780764  	1.26561423905  	0.000663268360176  	-0.00600748874293  	DCA
12.5  	-5.5125  	0.769548222952  	1.32944347535  	0.000347478750318  	0.0627815850912  	DCA
25.0  	-5.5125  	0.881810787568  	1.37143628652  	9.252934875e-05  	0.14691349804  	DCA
50.0  	-5.5125  	0.940373765754  	1.38251299302  	2.96982254468e-05  	0.193990704128  	DCA


==> anc/EOS/data_U1.4375_anisotropy1.0 <==
# by Jakub Imriska
# 16.05.2013, 22.04.2013
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# cluster: DCA extrapolation using 36, 56, 64 and 74 sites large clusters for beta*t>=0.48; 26-site bipartite cluster for beta*t=0.24, 0.32; 1-site cluster for beta*t<0.2
# 500 Matsubara frequencies measured
# 5 iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> later used in order to get the entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver via <n_i n_j>
# DCA integration: finite element method over Wigner-Seitz patch for the extrapolated data; simpson_integrator with 16 points in each direction per patch
# anisotropy=1.0 (e.g. t_y=t_z=t_x)
# Hubbard onsite interaction U=1.4375 t_x
# entropy: got using 3rd order expansion [EPSSQ=6.0]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.555555555556  	0.71875  	1.0  	0.513847328163  	0.0274035007982  	-1.52642535664  	extrapolatedDCA
0.617283950617  	0.71875  	1.0  	0.561609145765  	0.0265773299154  	-1.49841651925  	extrapolatedDCA
0.689655172414  	0.71875  	1.00000008153  	0.614608787366  	0.02557469788  	-1.46380419147  	extrapolatedDCA
0.77519379845  	0.71875  	0.999999993818  	0.672171197539  	0.0242813466968  	-1.42167865559  	extrapolatedDCA
0.877192982456  	0.71875  	1.00000000024  	0.734535068711  	0.0227306250778  	-1.37020753773  	extrapolatedDCA
1.0  	0.71875  	1.0  	0.801354741858  	0.0209905121766  	-1.30757613684  	extrapolatedDCA
1.14942528736  	0.71875  	1.0  	0.871836861015  	0.0188898767351  	-1.23195904107  	extrapolatedDCA
1.33333333333  	0.71875  	0.999999998426  	0.945239462478  	0.0165466434963  	-1.14105408089  	extrapolatedDCA
1.5625  	0.71875  	1.0  	1.01867724613  	0.0141107165926  	-1.03503969333  	extrapolatedDCA
2.08333333333  	0.71875  	1.00000026385  	1.13514386201  	0.00987897903356  	-0.825233093946  	extrapolatedDCA
3.125  	0.71875  	1.0  	1.25291674801  	0.00327614255354  	-0.527581478312  	DCA
4.16666666667  	0.71875  	1.0  	1.3054725356  	0.00198895197773  	-0.339256818189  	DCA
6.25  	0.71875  	1.0  	1.34821494923  	0.0  	-0.124729488675  	DMFT
8.33333333333  	0.71875  	0.999999954188  	1.3644075512  	0.0  	-0.00894847679927  	DMFT
12.5  	0.71875  	1.00000004465  	1.37640995956  	0.0  	0.111200960541  	DMFT
25.0  	0.71875  	1.00000002749  	1.3837996238  	0.0  	0.234499315879  	DMFT
50.0  	0.71875  	0.999999958226  	1.38566853104  	0.0  	0.296821086721  	DMFT
0.555555555556  	0.46875  	0.943001102556  	0.513377758957  	0.0271458963108  	-1.56054841561  	extrapolatedDCA
0.617283950617  	0.46875  	0.9434584138  	0.560295546548  	0.0264590696536  	-1.53281136259  	extrapolatedDCA
0.689655172414  	0.46875  	0.944038301168  	0.61378552523  	0.0254153391664  	-1.49760806414  	extrapolatedDCA
0.77519379845  	0.46875  	0.944856041426  	0.670753260512  	0.024015472325  	-1.45553510545  	extrapolatedDCA
0.877192982456  	0.46875  	0.945958496574  	0.732978812399  	0.022618934465  	-1.40365953121  	extrapolatedDCA
1.0  	0.46875  	0.947285758612  	0.79969136103  	0.0208378903066  	-1.34050155964  	extrapolatedDCA
1.14942528736  	0.46875  	0.949080385962  	0.87078221062  	0.0188002023826  	-1.26339549781  	extrapolatedDCA
1.33333333333  	0.46875  	0.95124696315  	0.943750162096  	0.0164672786021  	-1.17201427395  	extrapolatedDCA
1.5625  	0.46875  	0.953993217364  	1.01723951714  	0.0139291630689  	-1.06463435644  	extrapolatedDCA
2.08333333333  	0.46875  	0.959642841776  	1.13382460143  	0.00982567208554  	-0.851955192076  	extrapolatedDCA
3.125  	0.46875  	0.968442351328  	1.25205701618  	0.00325620975694  	-0.548998172111  	DCA
4.16666666667  	0.46875  	0.974476095406  	1.30487455865  	0.00199112317632  	-0.356901942277  	DCA
6.25  	0.46875  	0.98179020364  	1.34789666152  	0.0  	-0.137531510501  	DMFT
8.33333333333  	0.46875  	0.985932194922  	1.36421404794  	0.0  	-0.0189145842744  	DMFT
12.5  	0.46875  	0.990377040434  	1.37631827197  	0.0  	0.104340415134  	DMFT
25.0  	0.46875  	0.995083270528  	1.38377547328  	0.0  	0.230976097247  	DMFT
50.0  	0.46875  	0.997519447522  	1.38566237089  	0.0  	0.295040863773  	DMFT
0.555555555556  	0.21875  	0.886109003094  	0.51023688342  	0.0266947369442  	-1.58185463872  	extrapolatedDCA
0.617283950617  	0.21875  	0.88705890833  	0.557993168591  	0.0258117102172  	-1.55364779612  	extrapolatedDCA
0.689655172414  	0.21875  	0.888207320846  	0.60992534444  	0.0248465088122  	-1.51947930961  	extrapolatedDCA
0.77519379845  	0.21875  	0.889789790434  	0.667540207619  	0.0235064753048  	-1.47697007832  	extrapolatedDCA
0.877192982456  	0.21875  	0.891991607412  	0.729022635382  	0.022159225347  	-1.42574424522  	extrapolatedDCA
1.0  	0.21875  	0.894772931722  	0.795551696264  	0.0203566123092  	-1.3627735665  	extrapolatedDCA
1.14942528736  	0.21875  	0.898161732892  	0.865847427836  	0.0184709645266  	-1.28661439502  	extrapolatedDCA
1.33333333333  	0.21875  	0.902723061754  	0.939077656873  	0.0162655586166  	-1.19492040972  	extrapolatedDCA
1.5625  	0.21875  	0.908113570464  	1.01279107148  	0.013904457554  	-1.08732248117  	extrapolatedDCA
2.08333333333  	0.21875  	0.919361296858  	1.13017326615  	0.00970340227946  	-0.873379524633  	extrapolatedDCA
3.125  	0.21875  	0.936953363476  	1.24943341076  	0.00323979860372  	-0.56803661235  	DCA
4.16666666667  	0.21875  	0.94898539836  	1.30307496974  	0.00199745196525  	-0.373165390652  	DCA
6.25  	0.21875  	0.963592383876  	1.34694021091  	0.0  	-0.149765871528  	DMFT
8.33333333333  	0.21875  	0.97186968983  	1.36363374708  	0.0  	-0.0285841837226  	DMFT
12.5  	0.21875  	0.980755729776  	1.37604329273  	0.0  	0.097595972079  	DMFT
25.0  	0.21875  	0.990166733132  	1.38370313647  	0.0  	0.227478336275  	DMFT
50.0  	0.21875  	0.995038964312  	1.38564389042  	0.0  	0.293265933067  	DMFT
0.555555555556  	-0.03125  	0.829337063024  	0.506520596628  	0.0257284978524  	-1.58923283266  	extrapolatedDCA
0.617283950617  	-0.03125  	0.830631322976  	0.553152316216  	0.0249473456604  	-1.56192998598  	extrapolatedDCA
0.689655172414  	-0.03125  	0.83258028294  	0.604440960161  	0.0240533054912  	-1.5284959298  	extrapolatedDCA
0.77519379845  	-0.03125  	0.834974570268  	0.660432950634  	0.0228738234802  	-1.48758793341  	extrapolatedDCA
0.877192982456  	-0.03125  	0.838165322092  	0.722388093679  	0.0214379100938  	-1.43655235058  	extrapolatedDCA
1.0  	-0.03125  	0.842362152998  	0.788293320415  	0.0197287458648  	-1.37490560683  	extrapolatedDCA
1.14942528736  	-0.03125  	0.847594235572  	0.858641263037  	0.0179782715263  	-1.29959427109  	extrapolatedDCA
1.33333333333  	-0.03125  	0.854220383604  	0.931634780061  	0.015826481738  	-1.20939245883  	extrapolatedDCA
1.5625  	-0.03125  	0.862432553114  	1.00584694575  	0.0134800179617  	-1.10250662  	extrapolatedDCA
2.08333333333  	-0.03125  	0.879313776012  	1.12376874523  	0.00955509759316  	-0.890536763566  	extrapolatedDCA
3.125  	-0.03125  	0.905548551302  	1.24510950617  	0.0032264122193  	-0.584493225908  	DCA
4.16666666667  	-0.03125  	0.923551890186  	1.30008657197  	0.00199396644542  	-0.388003264653  	DCA
6.25  	-0.03125  	0.945417481238  	1.34534859245  	0.0  	-0.161418814824  	DMFT
8.33333333333  	-0.03125  	0.957818194728  	1.36266712208  	0.0  	-0.0379560952852  	DMFT
12.5  	-0.03125  	0.971137909808  	1.3755852658  	0.0  	0.0909695335121  	DMFT
25.0  	-0.03125  	0.985250638484  	1.38358258404  	0.0  	0.224004715178  	DMFT
50.0  	-0.03125  	0.99255854486  	1.38561308964  	0.0  	0.291496225222  	DMFT
0.555555555556  	-0.28125  	0.772745219404  	0.500101541348  	0.024506065477  	-1.58400386251  	extrapolatedDCA
0.617283950617  	-0.28125  	0.774549476776  	0.545987911257  	0.0236469194138  	-1.55760405679  	extrapolatedDCA
0.689655172414  	-0.28125  	0.77714223065  	0.596620187005  	0.0227905677274  	-1.52526710008  	extrapolatedDCA
0.77519379845  	-0.28125  	0.780361491822  	0.65176104972  	0.0217765877122  	-1.48581397494  	extrapolatedDCA
0.877192982456  	-0.28125  	0.784744729954  	0.712557161403  	0.020504593879  	-1.43686494563  	extrapolatedDCA
1.0  	-0.28125  	0.790342760932  	0.777935036743  	0.0190749317037  	-1.37714984641  	extrapolatedDCA
1.14942528736  	-0.28125  	0.797493639678  	0.848225091619  	0.0171954644819  	-1.30374732084  	extrapolatedDCA
1.33333333333  	-0.28125  	0.806201519508  	0.920993629398  	0.0152846420873  	-1.2160591869  	extrapolatedDCA
1.5625  	-0.28125  	0.816993057262  	0.995753927836  	0.0129981198055  	-1.11115153586  	extrapolatedDCA
2.08333333333  	-0.28125  	0.839445097984  	1.11504557754  	0.00930905137418  	-0.90245055195  	extrapolatedDCA
3.125  	-0.28125  	0.87427837714  	1.23908624677  	0.00314903743204  	-0.598417303835  	DCA
4.16666666667  	-0.28125  	0.898190228266  	1.29592086819  	0.00195445729395  	-0.40139310746  	DCA
6.25  	-0.28125  	0.92727385488  	1.34312501712  	0.0  	-0.17248282297  	DMFT
8.33333333333  	-0.28125  	0.943782556652  	1.36131580271  	0.0  	-0.0470241402281  	DMFT
12.5  	-0.28125  	0.961525206162  	1.37494433253  	0.0  	0.0844590851709  	DMFT
25.0  	-0.28125  	0.980335351502  	1.3834137725  	0.0  	0.220553326943  	DMFT
50.0  	-0.28125  	0.990078214216  	1.38556996854  	0.0  	0.289731767549  	DMFT
0.555555555556  	-0.53125  	0.71650017462  	0.491743533678  	0.0229955437112  	-1.5657997796  	extrapolatedDCA
0.617283950617  	-0.53125  	0.718870283088  	0.536217272851  	0.02234100997  	-1.54097822239  	extrapolatedDCA
0.689655172414  	-0.53125  	0.72236308436  	0.58557260233  	0.0215727686298  	-1.51059807732  	extrapolatedDCA
0.77519379845  	-0.53125  	0.726318682044  	0.640086509001  	0.0205216103496  	-1.47279847839  	extrapolatedDCA
0.877192982456  	-0.53125  	0.73204149225  	0.700035473116  	0.0193303601553  	-1.42635259797  	extrapolatedDCA
1.0  	-0.53125  	0.73886165109  	0.765259170369  	0.0179512255288  	-1.3688309649  	extrapolatedDCA
1.14942528736  	-0.53125  	0.747980035086  	0.83491858674  	0.0163745096923  	-1.29893241744  	extrapolatedDCA
1.33333333333  	-0.53125  	0.758591267882  	0.907983458155  	0.0146049171796  	-1.21406327364  	extrapolatedDCA
1.5625  	-0.53125  	0.77209849571  	0.982717632475  	0.0125099095822  	-1.11332300688  	extrapolatedDCA
2.08333333333  	-0.53125  	0.800086759226  	1.10391037147  	0.00898531724492  	-0.909668372131  	extrapolatedDCA
3.125  	-0.53125  	0.843231745478  	1.23135921087  	0.00313005195792  	-0.609964735288  	DCA
4.16666666667  	-0.53125  	0.872971678776  	1.29057261701  	0.00194219275563  	-0.413437721805  	DCA
6.25  	-0.53125  	0.909167584022  	1.34027184646  	0.0  	-0.18295806286  	DMFT
8.33333333333  	-0.53125  	0.929764486664  	1.35958128844  	0.0  	-0.0557809995801  	DMFT
12.5  	-0.53125  	0.951919044278  	1.37412100425  	0.0  	0.0780702654655  	DMFT
25.0  	-0.53125  	0.97542099057  	1.38319680131  	0.0  	0.217126963602  	DMFT
50.0  	-0.53125  	0.987598002448  	1.38551452714  	0.0  	0.287972625803  	DMFT
0.555555555556  	-0.78125  	0.66095023001  	0.481675629938  	0.0212406190192  	-1.53488515766  	extrapolatedDCA
0.617283950617  	-0.78125  	0.663926750078  	0.524547038803  	0.0206792107692  	-1.51206376628  	extrapolatedDCA
0.689655172414  	-0.78125  	0.668281026244  	0.573057784104  	0.019920152898  	-1.48378152899  	extrapolatedDCA
0.77519379845  	-0.78125  	0.673364589992  	0.62606575962  	0.019074409033  	-1.44895391841  	extrapolatedDCA
0.877192982456  	-0.78125  	0.679860709802  	0.684780496001  	0.0180724406011  	-1.40555653715  	extrapolatedDCA
1.0  	-0.78125  	0.688167610208  	0.749381507474  	0.016831273112  	-1.35148263168  	extrapolatedDCA
1.14942528736  	-0.78125  	0.698804132006  	0.818356479934  	0.0154152903209  	-1.28577702453  	extrapolatedDCA
1.33333333333  	-0.78125  	0.711597592884  	0.891585439335  	0.0137018882065  	-1.20505240152  	extrapolatedDCA
1.5625  	-0.78125  	0.727699594852  	0.96697258584  	0.0118986630672  	-1.10876164941  	extrapolatedDCA
2.08333333333  	-0.78125  	0.761003401062  	1.09041515631  	0.00866125219922  	-0.912122917922  	extrapolatedDCA
3.125  	-0.78125  	0.812353820806  	1.2219933869  	0.0030349844549  	-0.618960738056  	DCA
4.16666666667  	-0.78125  	0.847864085504  	1.28407659087  	0.00190251527434  	-0.424028998745  	DCA
6.25  	-0.78125  	0.89112521672  	1.33679572498  	0.0  	-0.192842780326  	DMFT
8.33333333333  	-0.78125  	0.915775262576  	1.35746456593  	0.0  	-0.0642379320332  	DMFT
12.5  	-0.78125  	0.942321040454  	1.37311551111  	0.0  	0.0718006821445  	DMFT
25.0  	-0.78125  	0.970507755118  	1.3829317163  	0.0  	0.213725586944  	DMFT
50.0  	-0.78125  	0.98511798965  	1.38544676542  	0.0  	0.286217930401  	DMFT
0.555555555556  	-1.03125  	0.605986796  	0.468236913058  	0.0193291063502  	-1.49265706308  	extrapolatedDCA
0.617283950617  	-1.03125  	0.609739497178  	0.509703086113  	0.0189062436218  	-1.47220606318  	extrapolatedDCA
0.689655172414  	-1.03125  	0.614532008624  	0.556362884842  	0.0182597107314  	-1.44666814171  	extrapolatedDCA
0.77519379845  	-1.03125  	0.620904957344  	0.608876989599  	0.017527526642  	-1.41479971984  	extrapolatedDCA
0.877192982456  	-1.03125  	0.628536674338  	0.66678383136  	0.0165889550462  	-1.37486662052  	extrapolatedDCA
1.0  	-1.03125  	0.638325480398  	0.730225555101  	0.0155103902478  	-1.32547402722  	extrapolatedDCA
1.14942528736  	-1.03125  	0.65094157523  	0.799715216774  	0.0143608915922  	-1.26391590496  	extrapolatedDCA
1.33333333333  	-1.03125  	0.665902099978  	0.872603195401  	0.012850714383  	-1.1890409253  	extrapolatedDCA
1.5625  	-1.03125  	0.684206180958  	0.948697187643  	0.0112184088577  	-1.0980103644  	extrapolatedDCA
2.08333333333  	-1.03125  	0.72242465561  	1.07445352041  	0.00833893596744  	-0.910493707686  	extrapolatedDCA
3.125  	-1.03125  	0.781788630874  	1.21098855085  	0.00296757447542  	-0.625643472175  	DCA
4.16666666667  	-1.03125  	0.822878161026  	1.27644107444  	0.00187695970584  	-0.433195260768  	DCA
6.25  	-1.03125  	0.873139679862  	1.33270281813  	0.0  	-0.202123847924  	DMFT
8.33333333333  	-1.03125  	0.901814322398  	1.3549681329  	0.0  	-0.0723885233641  	DMFT
12.5  	-1.03125  	0.932733526256  	1.37192824847  	0.0  	0.0656485798075  	DMFT
25.0  	-1.03125  	0.965596018998  	1.38261844459  	0.0  	0.210347767016  	DMFT
50.0  	-1.03125  	0.982638079088  	1.38536668339  	0.0  	0.284470088751  	DMFT
0.555555555556  	-1.28125  	0.55219860851  	0.451525727978  	0.0174143110358  	-1.43968867107  	extrapolatedDCA
0.617283950617  	-1.28125  	0.556883482346  	0.491946927798  	0.0170507094015  	-1.42198027269  	extrapolatedDCA
0.689655172414  	-1.28125  	0.562512444796  	0.537890917355  	0.0165288772827  	-1.39918207532  	extrapolatedDCA
0.77519379845  	-1.28125  	0.569931343446  	0.588703104174  	0.0158573941989  	-1.37148994967  	extrapolatedDCA
0.877192982456  	-1.28125  	0.578673765114  	0.64589917318  	0.0151315908754  	-1.33547112209  	extrapolatedDCA
1.0  	-1.28125  	0.589968620724  	0.708542922866  	0.0142385650605  	-1.29120164109  	extrapolatedDCA
1.14942528736  	-1.28125  	0.603730167562  	0.777458956908  	0.0131535995002  	-1.23486809724  	extrapolatedDCA
1.33333333333  	-1.28125  	0.620776314126  	0.851135333166  	0.0118815289227  	-1.16542090298  	extrapolatedDCA
1.5625  	-1.28125  	0.641351544106  	0.928053920584  	0.0104963110822  	-1.08067693221  	extrapolatedDCA
2.08333333333  	-1.28125  	0.684278026222  	1.05636700188  	0.00779028836372  	-0.904025097281  	extrapolatedDCA
3.125  	-1.28125  	0.75162931424  	1.19845130139  	0.00285264853882  	-0.629926521122  	DCA
4.16666666667  	-1.28125  	0.79815963882  	1.26769839374  	0.00182447786006  	-0.441037710156  	DCA
6.25  	-1.28125  	0.8552352132  	1.32799579469  	0.0  	-0.210841124446  	DMFT
8.33333333333  	-1.28125  	0.887894509364  	1.35209509331  	0.0  	-0.0802332291903  	DMFT
12.5  	-1.28125  	0.923157354022  	1.37056006946  	0.0  	0.0596194585966  	DMFT
25.0  	-1.28125  	0.960685871442  	1.38225713961  	0.0  	0.206995422391  	DMFT
50.0  	-1.28125  	0.980158423432  	1.38527428104  	0.0  	0.282726891953  	DMFT
0.555555555556  	-1.53125  	0.500461375926  	0.432392191023  	0.0155004089161  	-1.37761172411  	extrapolatedDCA
0.617283950617  	-1.53125  	0.50546635581  	0.471292324113  	0.0151439358999  	-1.3624519349  	extrapolatedDCA
0.689655172414  	-1.53125  	0.5119652358  	0.51631730303  	0.0147095064346  	-1.34299185738  	extrapolatedDCA
0.77519379845  	-1.53125  	0.519912275242  	0.566038058647  	0.0142254904627  	-1.31876152746  	extrapolatedDCA
0.877192982456  	-1.53125  	0.529968481146  	0.622189747438  	0.0136113602219  	-1.28779722817  	extrapolatedDCA
1.0  	-1.53125  	0.542171128608  	0.684525962722  	0.0128209314011  	-1.24802894168  	extrapolatedDCA
1.14942528736  	-1.53125  	0.557524055496  	0.752773149083  	0.011927717612  	-1.19828413519  	extrapolatedDCA
1.33333333333  	-1.53125  	0.576537366274  	0.826681997722  	0.0109180982183  	-1.13580601217  	extrapolatedDCA
1.5625  	-1.53125  	0.599519020972  	0.904966401976  	0.00972569094638  	-1.05790579311  	extrapolatedDCA
2.08333333333  	-1.53125  	0.647202413536  	1.03616090579  	0.00740780293034  	-0.893965046924  	extrapolatedDCA
3.125  	-1.53125  	0.721773877112  	1.18436670927  	0.00276140249516  	-0.631951843347  	DCA
4.16666666667  	-1.53125  	0.773636000504  	1.25786114096  	0.00179947440348  	-0.447541555971  	DCA
6.25  	-1.53125  	0.837417125546  	1.32268713021  	0.0  	-0.218964511033  	DMFT
8.33333333333  	-1.53125  	0.874012074242  	1.3488482142  	0.0  	-0.0877674339809  	DMFT
12.5  	-1.53125  	0.913596522468  	1.36901145311  	0.0  	0.0537065614279  	DMFT
25.0  	-1.53125  	0.955777747946  	1.3818477972  	0.0  	0.20366720987  	DMFT
50.0  	-1.53125  	0.97767902354  	1.38516955839  	0.0  	0.280988948609  	DMFT
0.555555555556  	-1.78125  	0.449971493406  	0.409736012763  	0.013491093275  	-1.30660686947  	extrapolatedDCA
0.617283950617  	-1.78125  	0.45605325208  	0.448497280315  	0.0132565678819  	-1.29470806051  	extrapolatedDCA
0.689655172414  	-1.78125  	0.463262051738  	0.491702090951  	0.0129157967677  	-1.27932455698  	extrapolatedDCA
0.77519379845  	-1.78125  	0.472101209714  	0.540813648575  	0.012550891591  	-1.25911411528  	extrapolatedDCA
0.877192982456  	-1.78125  	0.48297115027  	0.595879945825  	0.0120429535001  	-1.23300551697  	extrapolatedDCA
1.0  	-1.78125  	0.496494814376  	0.657978462102  	0.0114365380403  	-1.19885789842  	extrapolatedDCA
1.14942528736  	-1.78125  	0.513306310066  	0.726337371641  	0.0107531054438  	-1.1554285642  	extrapolatedDCA
1.33333333333  	-1.78125  	0.53368583519  	0.800275200499  	0.00991919479564  	-1.10009517331  	extrapolatedDCA
1.5625  	-1.78125  	0.558963440682  	0.87924167415  	0.00890675583614  	-1.03102394839  	extrapolatedDCA
2.08333333333  	-1.78125  	0.610804646078  	1.01396197648  	0.00692847070898  	-0.879916123818  	extrapolatedDCA
3.125  	-1.78125  	0.69238696657  	1.16881476535  	0.00266152268588  	-0.631873286156  	DCA
4.16666666667  	-1.78125  	0.74933181252  	1.24696692223  	0.00174599229554  	-0.45268147369  	DCA
6.25  	-1.78125  	0.819693919758  	1.31678282236  	0.0  	-0.226514162805  	DMFT
8.33333333333  	-1.78125  	0.860174708536  	1.34523082733  	0.0  	-0.0949917242675  	DMFT
12.5  	-1.78125  	0.904051498432  	1.36728340526  	0.0  	0.0479155078614  	DMFT
25.0  	-1.78125  	0.950871470834  	1.38139051958  	0.0  	0.20036536175  	DMFT
50.0  	-1.78125  	0.975199917432  	1.38505251542  	0.0  	0.279256173449  	DMFT
0.555555555556  	-2.03125  	0.402322352474  	0.385489849239  	0.0116339988407  	-1.22931196668  	extrapolatedDCA
0.617283950617  	-2.03125  	0.408706846808  	0.422756545872  	0.0114115882921  	-1.22041527433  	extrapolatedDCA
0.689655172414  	-2.03125  	0.41677995349  	0.465876080249  	0.011158256462  	-1.2086468843  	extrapolatedDCA
0.77519379845  	-2.03125  	0.426077694374  	0.513519480642  	0.0108658341212  	-1.19265075947  	extrapolatedDCA
0.877192982456  	-2.03125  	0.437963438068  	0.568142595017  	0.010520131611  	-1.17168961043  	extrapolatedDCA
1.0  	-2.03125  	0.452354325904  	0.628928661353  	0.0100494337788  	-1.14391011322  	extrapolatedDCA
1.14942528736  	-2.03125  	0.47018718076  	0.697070586115  	0.0095203442071  	-1.10697958649  	extrapolatedDCA
1.33333333333  	-2.03125  	0.492357385898  	0.771537802307  	0.00891006025638  	-1.05971597811  	extrapolatedDCA
1.5625  	-2.03125  	0.518911520644  	0.8512773852  	0.00806051123332  	-0.998420915279  	extrapolatedDCA
2.08333333333  	-2.03125  	0.575434518256  	0.989907095532  	0.0064737633504  	-0.86259093242  	extrapolatedDCA
3.125  	-2.03125  	0.663483682352  	1.15187633426  	0.00255276339062  	-0.629706478693  	DCA
4.16666666667  	-2.03125  	0.72528634591  	1.23504110998  	0.00168725309367  	-0.456532995299  	DCA
6.25  	-2.03125  	0.80207137422  	1.31029520224  	0.0  	-0.233468404731  	DMFT
8.33333333333  	-2.03125  	0.84639247181  	1.34124675139  	0.0  	-0.101916402763  	DMFT
12.5  	-2.03125  	0.8945225904  	1.36537686454  	0.0  	0.0422497150276  	DMFT
25.0  	-2.03125  	0.945967541756  	1.38088531449  	0.0  	0.197088773477  	DMFT
50.0  	-2.03125  	0.972721041884  	1.38492315214  	0.0  	0.277529786916  	DMFT
0.555555555556  	-2.28125  	0.357315016966  	0.3592074413  	0.00984432431956  	-1.14683179334  	extrapolatedDCA
0.617283950617  	-2.28125  	0.364272142536  	0.396173114083  	0.00967871636842  	-1.14102387327  	extrapolatedDCA
0.689655172414  	-2.28125  	0.372322234504  	0.437367503641  	0.00951194663472  	-1.13247501935  	extrapolatedDCA
0.77519379845  	-2.28125  	0.382445934772  	0.484813575976  	0.00931754901978  	-1.12083111901  	extrapolatedDCA
0.877192982456  	-2.28125  	0.394724870604  	0.538273015587  	0.00903431378398  	-1.10469883941  	extrapolatedDCA
1.0  	-2.28125  	0.410076262832  	0.598358101744  	0.00876631205676  	-1.08335834396  	extrapolatedDCA
1.14942528736  	-2.28125  	0.429163470024  	0.666498313647  	0.00835471683652  	-1.05374416483  	extrapolatedDCA
1.33333333333  	-2.28125  	0.452584345696  	0.741185981794  	0.00790148794384  	-1.01459689658  	extrapolatedDCA
1.5625  	-2.28125  	0.48067032535  	0.821630651948  	0.00726614646404  	-0.962395624025  	extrapolatedDCA
2.08333333333  	-2.28125  	0.540570737466  	0.963982141453  	0.00596048254278  	-0.841527121837  	extrapolatedDCA
3.125  	-2.28125  	0.634946798286  	1.13356144514  	0.00244152278742  	-0.625420808348  	DCA
4.16666666667  	-2.28125  	0.701539083358  	1.22212717483  	0.00164542026949  	-0.459138158823  	DCA
6.25  	-2.28125  	0.784548488616  	1.30322591629  	0.0  	-0.239867084426  	DMFT
8.33333333333  	-2.28125  	0.832667245722  	1.33690135431  	0.0  	-0.108526963129  	DMFT
12.5  	-2.28125  	0.885012737874  	1.36329286745  	0.0  	0.0367065310305  	DMFT
25.0  	-2.28125  	0.941066319518  	1.38033226887  	0.0  	0.193836336437  	DMFT
50.0  	-2.28125  	0.970242575914  	1.38478146854  	0.0  	0.275807951052  	DMFT
0.555555555556  	-2.53125  	0.315598367932  	0.332638757602  	0.0081644483152  	-1.06126507275  	extrapolatedDCA
0.617283950617  	-2.53125  	0.32226033079  	0.367888809073  	0.00806180174756  	-1.05744592961  	extrapolatedDCA
0.689655172414  	-2.53125  	0.330832042588  	0.408712734984  	0.0079847235704  	-1.05247394341  	extrapolatedDCA
0.77519379845  	-2.53125  	0.341095356374  	0.454281510242  	0.00786386083306  	-1.04508737527  	extrapolatedDCA
0.877192982456  	-2.53125  	0.354012361992  	0.506777434791  	0.00768998933396  	-1.03442795432  	extrapolatedDCA
1.0  	-2.53125  	0.36995297956  	0.566552942662  	0.0074908348147  	-1.01871010291  	extrapolatedDCA
1.14942528736  	-2.53125  	0.389358199496  	0.633461049684  	0.00723452357746  	-0.995983284359  	extrapolatedDCA
1.33333333333  	-2.53125  	0.414009757158  	0.708760281818  	0.00691629702414  	-0.965030264769  	extrapolatedDCA
1.5625  	-2.53125  	0.44387987662  	0.790609074523  	0.00645640269814  	-0.922324736453  	extrapolatedDCA
2.08333333333  	-2.53125  	0.506857893196  	0.936494468281  	0.00547399902636  	-0.817694095604  	extrapolatedDCA
3.125  	-2.53125  	0.6070437485  	1.11400986797  	0.00231833992336  	-0.619358345408  	DCA
4.16666666667  	-2.53125  	0.678126556232  	1.20826210998  	0.00159242116653  	-0.460568211118  	DCA
6.25  	-2.53125  	0.767168111052  	1.29559672911  	0.0  	-0.245724080858  	DMFT
8.33333333333  	-2.53125  	0.818999898314  	1.33219770933  	0.0  	-0.114831956895  	DMFT
12.5  	-2.53125  	0.875521623112  	1.36103227809  	0.0  	0.0312887795496  	DMFT
25.0  	-2.53125  	0.936168039994  	1.37973143397  	0.0  	0.190608752595  	DMFT
50.0  	-2.53125  	0.967764369746  	1.38462746464  	0.0  	0.274092542507  	DMFT
0.555555555556  	-2.78125  	0.277069481116  	0.306100554458  	0.0066625527559  	-0.973809910461  	extrapolatedDCA
0.617283950617  	-2.78125  	0.283556534796  	0.340089419012  	0.00660721013128  	-0.971914893177  	extrapolatedDCA
0.689655172414  	-2.78125  	0.291873732776  	0.378617301869  	0.00655948584568  	-0.96987355728  	extrapolatedDCA
0.77519379845  	-2.78125  	0.302475133412  	0.423273335445  	0.00651679247072  	-0.966657517847  	extrapolatedDCA
0.877192982456  	-2.78125  	0.315437511564  	0.474637917146  	0.00641690529156  	-0.960287802069  	extrapolatedDCA
1.0  	-2.78125  	0.331820862482  	0.533181455294  	0.00633915214278  	-0.950932905533  	extrapolatedDCA
1.14942528736  	-2.78125  	0.35218118935  	0.600068896375  	0.00618819486348  	-0.935732118219  	extrapolatedDCA
1.33333333333  	-2.78125  	0.377387955018  	0.675089365917  	0.00601718843638  	-0.91282007718  	extrapolatedDCA
1.5625  	-2.78125  	0.408335758038  	0.757903791151  	0.00569360444074  	-0.879161652222  	extrapolatedDCA
2.08333333333  	-2.78125  	0.474085250388  	0.907456186949  	0.00500833710318  	-0.791195091646  	extrapolatedDCA
3.125  	-2.78125  	0.579689751804  	1.09323153369  	0.00220177834308  	-0.611598194933  	DCA
4.16666666667  	-2.78125  	0.655038729996  	1.19346919758  	0.0015490420921  	-0.460838125388  	DCA
6.25  	-2.78125  	0.749952747806  	1.28743489146  	0.0  	-0.25098808961  	DMFT
8.33333333333  	-2.78125  	0.805401751922  	1.32714303699  	0.0  	-0.120828755469  	DMFT
12.5  	-2.78125  	0.86605183577  	1.35859623505  	0.0  	0.0259940430631  	DMFT
25.0  	-2.78125  	0.931272568472  	1.379082932  	0.0  	0.187407570068  	DMFT
50.0  	-2.78125  	0.965286587452  	1.38446114042  	0.0  	0.272382357919  	DMFT
0.555555555556  	-3.03125  	0.241048008856  	0.279349443079  	0.00527920402448  	-0.883970605846  	extrapolatedDCA
0.617283950617  	-3.03125  	0.247574809762  	0.31158935635  	0.00528890906202  	-0.88483939717  	extrapolatedDCA
0.689655172414  	-3.03125  	0.256107355764  	0.348834793808  	0.00527598706436  	-0.886367539387  	extrapolatedDCA
0.77519379845  	-3.03125  	0.266253001416  	0.391734921027  	0.0052775791455  	-0.88570471871  	extrapolatedDCA
0.877192982456  	-3.03125  	0.279475733256  	0.441552486766  	0.00528003669876  	-0.884634377989  	extrapolatedDCA
1.0  	-3.03125  	0.296236019296  	0.499579413696  	0.00526146027084  	-0.881000099051  	extrapolatedDCA
1.14942528736  	-3.03125  	0.3170799915  	0.56557464486  	0.00525863455482  	-0.87330908808  	extrapolatedDCA
1.33333333333  	-3.03125  	0.34271563864  	0.640290962662  	0.0051360527225  	-0.858356216145  	extrapolatedDCA
1.5625  	-3.03125  	0.37477973149  	0.724339158557  	0.00499982986364  	-0.834016171808  	extrapolatedDCA
2.08333333333  	-3.03125  	0.442719081374  	0.877301958004  	0.00446773945402  	-0.76280086377  	extrapolatedDCA
3.125  	-3.03125  	0.553015449146  	1.07141220124  	0.0020607758418  	-0.602225357126  	DCA
4.16666666667  	-3.03125  	0.632312469208  	1.17781917931  	0.00148885364519  	-0.45999217859  	DCA
6.25  	-3.03125  	0.732845086372  	1.27872172623  	0.0  	-0.255729819156  	DMFT
8.33333333333  	-3.03125  	0.791867529964  	1.32173789983  	0.0  	-0.126535303914  	DMFT
12.5  	-3.03125  	0.856606515344  	1.3559859723  	0.0  	0.0208188533511  	DMFT
25.0  	-3.03125  	0.926380490746  	1.37838684999  	0.0  	0.184231704683  	DMFT
50.0  	-3.03125  	0.96280929779  	1.38428249589  	0.0  	0.27067702563  	DMFT
0.555555555556  	-3.28125  	0.208369788172  	0.253872279391  	0.00410130714524  	-0.795163636207  	extrapolatedDCA
0.617283950617  	-3.28125  	0.214711533524  	0.284259223943  	0.0041387591083  	-0.798144709066  	extrapolatedDCA
0.689655172414  	-3.28125  	0.222743454474  	0.319253813459  	0.00417038976844  	-0.801628994381  	extrapolatedDCA
0.77519379845  	-3.28125  	0.233259178968  	0.360980598089  	0.00423884827104  	-0.805575191033  	extrapolatedDCA
0.877192982456  	-3.28125  	0.246104652214  	0.408853832453  	0.00427331128846  	-0.808177884278  	extrapolatedDCA
1.0  	-3.28125  	0.26261939866  	0.465094232541  	0.00433095789676  	-0.809596805664  	extrapolatedDCA
1.14942528736  	-3.28125  	0.28348041727  	0.529896650494  	0.00440033466156  	-0.808435953697  	extrapolatedDCA
1.33333333333  	-3.28125  	0.309790671758  	0.605016837708  	0.00439389488816  	-0.801600706306  	extrapolatedDCA
1.5625  	-3.28125  	0.34227470843  	0.689006335814  	0.00435612520882  	-0.786713181183  	extrapolatedDCA
2.08333333333  	-3.28125  	0.412547614748  	0.84619313091  	0.00402538725116  	-0.732323310002  	extrapolatedDCA
3.125  	-3.28125  	0.526936643734  	1.04856710479  	0.00194660016214  	-0.591322565763  	DCA
4.16666666667  	-3.28125  	0.609911588776  	1.16131619349  	0.00142812148488  	-0.45806857383  	DCA
6.25  	-3.28125  	0.71588180615  	1.26948589903  	0.0  	-0.259920318301  	DMFT
8.33333333333  	-3.28125  	0.778401055618  	1.31598976157  	0.0  	-0.131934071581  	DMFT
12.5  	-3.28125  	0.847181589056  	1.35320229256  	0.0  	0.015771992047  	DMFT
25.0  	-3.28125  	0.921491907458  	1.37764325651  	0.0  	0.181081534113  	DMFT
50.0  	-3.28125  	0.960332435626  	1.38409153104  	0.0  	0.268977471892  	DMFT
0.555555555556  	-3.53125  	0.178578364358  	0.229828358007  	0.00310048558554  	-0.707241923722  	extrapolatedDCA
0.617283950617  	-3.53125  	0.184616736813  	0.257850625978  	0.00314704445064  	-0.712121549512  	extrapolatedDCA
0.689655172414  	-3.53125  	0.192187550332  	0.290592788174  	0.00320214897938  	-0.7174553028  	extrapolatedDCA
0.77519379845  	-3.53125  	0.202347599432  	0.32997221789  	0.00329388156528  	-0.724487673108  	extrapolatedDCA
0.877192982456  	-3.53125  	0.215061265198  	0.376287469911  	0.00339688880276  	-0.731118955385  	extrapolatedDCA
1.0  	-3.53125  	0.231536854972  	0.430874420316  	0.0034841912915  	-0.738073809751  	extrapolatedDCA
1.14942528736  	-3.53125  	0.25209526842  	0.494577032977  	0.003599485167  	-0.742232728116  	extrapolatedDCA
1.33333333333  	-3.53125  	0.278846255876  	0.569021963938  	0.00370795878128  	-0.744352188609  	extrapolatedDCA
1.5625  	-3.53125  	0.311634822462  	0.653586188509  	0.00375382008106  	-0.737806619027  	extrapolatedDCA
2.08333333333  	-3.53125  	0.383287906488  	0.81395521308  	0.0036246389877  	-0.699920962884  	extrapolatedDCA
3.125  	-3.53125  	0.501431670344  	1.02471894717  	0.0018190574183  	-0.578965260502  	DCA
4.16666666667  	-3.53125  	0.58795058466  	1.14404974067  	0.00137333088266  	-0.455190341213  	DCA
6.25  	-3.53125  	0.699078990878  	1.2597364152  	0.0  	-0.263602493374  	DMFT
8.33333333333  	-3.53125  	0.765030332548  	1.30991050468  	0.0  	-0.13703150906  	DMFT
12.5  	-3.53125  	0.837793311156  	1.35024885656  	0.0  	0.0108405041229  	DMFT
25.0  	-3.53125  	0.916606774714  	1.37685226733  	0.0  	0.177957874463  	DMFT
50.0  	-3.53125  	0.95785602378  	1.38388824589  	0.0  	0.267283655912  	DMFT
0.555555555556  	-3.78125  	0.151637096691  	0.207155009596  	0.00226387939578  	-0.621323119254  	extrapolatedDCA
0.617283950617  	-3.78125  	0.157203367081  	0.232656939806  	0.0023377595743  	-0.627400194502  	extrapolatedDCA
0.689655172414  	-3.78125  	0.164528287295  	0.263411805859  	0.00242069227678  	-0.634994922201  	extrapolatedDCA
0.77519379845  	-3.78125  	0.174246606617  	0.30008626968  	0.00252123647524  	-0.644874320789  	extrapolatedDCA
0.877192982456  	-3.78125  	0.18688054767  	0.344304870335  	0.00263936514286  	-0.656108173007  	extrapolatedDCA
1.0  	-3.78125  	0.203111632164  	0.397054680935  	0.00277281019374  	-0.66797518537  	extrapolatedDCA
1.14942528736  	-3.78125  	0.22350078707  	0.459219642681  	0.00291311872168  	-0.678274561879  	extrapolatedDCA
1.33333333333  	-3.78125  	0.249790749636  	0.532914883129  	0.00306014116304  	-0.686249808817  	extrapolatedDCA
1.5625  	-3.78125  	0.283083760006  	0.617937012168  	0.00318330420266  	-0.689124478391  	extrapolatedDCA
2.08333333333  	-3.78125  	0.355528964482  	0.781130961743  	0.00318708453996  	-0.666850902503  	extrapolatedDCA
3.125  	-3.78125  	0.476708940168  	1.00009978955  	0.00169795898672  	-0.565554379435  	DCA
4.16666666667  	-3.78125  	0.566286400686  	1.12597288733  	0.00129722625417  	-0.451312662891  	DCA
6.25  	-3.78125  	0.682483955518  	1.24951922134  	0.0  	-0.266780648756  	DMFT
8.33333333333  	-3.78125  	0.751715440468  	1.30349221484  	0.0  	-0.141837679275  	DMFT
12.5  	-3.78125  	0.828426703128  	1.3471244204  	0.0  	0.00603778125076  	DMFT
25.0  	-3.78125  	0.911726118012  	1.37601398358  	0.0  	0.174858405858  	DMFT
50.0  	-3.78125  	0.955380191864  	1.38367264042  	0.0  	0.265595011472  	DMFT
0.555555555556  	-4.03125  	0.126972261764  	0.185309889579  	0.00160595653343  	-0.5373834738  	extrapolatedDCA
0.617283950617  	-4.03125  	0.132393753841  	0.208750956486  	0.00168415009342  	-0.545478391099  	extrapolatedDCA
0.689655172414  	-4.03125  	0.139441015679  	0.236995834361  	0.00177727963453  	-0.555422725558  	extrapolatedDCA
0.77519379845  	-4.03125  	0.148820015769  	0.271485342961  	0.00188757424741  	-0.567963906915  	extrapolatedDCA
0.877192982456  	-4.03125  	0.160726573502  	0.312764102713  	0.00201051873562  	-0.581847649261  	extrapolatedDCA
1.0  	-4.03125  	0.176417242696  	0.363193184734  	0.00216689427098  	-0.597759335464  	extrapolatedDCA
1.14942528736  	-4.03125  	0.196813270317  	0.423924959304  	0.00233150690526  	-0.614710845912  	extrapolatedDCA
1.33333333333  	-4.03125  	0.22286944762  	0.496842243222  	0.00250339174984  	-0.629268799972  	extrapolatedDCA
1.5625  	-4.03125  	0.255925184226  	0.581741244417  	0.00265977907302  	-0.639662152239  	extrapolatedDCA
2.08333333333  	-4.03125  	0.329044454598  	0.747798848547  	0.0028181929559  	-0.632842450648  	extrapolatedDCA
3.125  	-4.03125  	0.45265832366  	0.974686691605  	0.00158500710684  	-0.550978575368  	DCA
4.16666666667  	-4.03125  	0.545167760326  	1.10728404101  	0.00124469127254  	-0.446631057126  	DCA
6.25  	-4.03125  	0.666053772346  	1.23881906238  	0.0  	-0.269471935439  	DMFT
8.33333333333  	-4.03125  	0.738501717686  	1.29675475408  	0.0  	-0.146359645874  	DMFT
12.5  	-4.03125  	0.81908952469  	1.34383159327  	0.0  	0.0013565289932  	DMFT
25.0  	-4.03125  	0.906849196236  	1.37512850368  	0.0  	0.171786218389  	DMFT
50.0  	-4.03125  	0.95290488277  	1.38344471464  	0.0  	0.263912094658  	DMFT
0.555555555556  	-4.28125  	0.104760832313  	0.163978260438  	0.00110224815254  	-0.456894682329  	extrapolatedDCA
0.617283950617  	-4.28125  	0.110166815637  	0.185891684976  	0.00117860103358  	-0.46717977315  	extrapolatedDCA
0.689655172414  	-4.28125  	0.117040985502  	0.211577877292  	0.00127209794967  	-0.479816584237  	extrapolatedDCA
0.77519379845  	-4.28125  	0.125755144169  	0.243604647689  	0.00137719438645  	-0.493654544658  	extrapolatedDCA
0.877192982456  	-4.28125  	0.137492482145  	0.282906450357  	0.00150407305112  	-0.511420542871  	extrapolatedDCA
1.0  	-4.28125  	0.152796647126  	0.331104112154  	0.00166415918665  	-0.531690140369  	extrapolatedDCA
1.14942528736  	-4.28125  	0.17237643878  	0.389784123652  	0.00183848135074  	-0.552438615715  	extrapolatedDCA
1.33333333333  	-4.28125  	0.198204779756  	0.461471066121  	0.00204020286062  	-0.57404799197  	extrapolatedDCA
1.5625  	-4.28125  	0.230581912144  	0.545697794209  	0.00224484097858  	-0.590744192964  	extrapolatedDCA
2.08333333333  	-4.28125  	0.303787204628  	0.713912160291  	0.0024826201288  	-0.598445821439  	extrapolatedDCA
3.125  	-4.28125  	0.429476430404  	0.948743229487  	0.00147078725062  	-0.535628082084  	DCA
4.16666666667  	-4.28125  	0.524503779618  	1.08798366274  	0.00118392215245  	-0.441148685087  	DCA
6.25  	-4.28125  	0.64976777644  	1.2276377408  	0.0  	-0.271672013409  	DMFT
8.33333333333  	-4.28125  	0.725383523086  	1.28970115794  	0.0  	-0.150601046439  	DMFT
12.5  	-4.28125  	0.80978556674  	1.34037261817  	0.0  	-0.00320211631393  	DMFT
25.0  	-4.28125  	0.901976972526  	1.37419596149  	0.0  	0.16873894364  	DMFT
50.0  	-4.28125  	0.950430069238  	1.38320446854  	0.0  	0.262235222868  	DMFT
0.555555555556  	-4.53125  	0.0853375471032  	0.144605681959  	0.00081694833363  	-0.382243521036  	DCA
0.617283950617  	-4.53125  	0.0903405994774  	0.163919755003  	0.000840042079476  	-0.393572563401  	DCA
0.689655172414  	-4.53125  	0.096825726582  	0.187706712498  	0.000867289089614  	-0.407405095449  	DCA
0.77519379845  	-4.53125  	0.105329306425  	0.217162560851  	0.000903171170576  	-0.424349328389  	DCA
0.877192982456  	-4.53125  	0.116433576332  	0.253879867711  	0.000954627016232  	-0.444311104839  	DCA
1.0  	-4.53125  	0.131062388985  	0.299753469039  	0.00101557593399  	-0.467519749521  	DCA
1.14942528736  	-4.53125  	0.150127657898  	0.356518546503  	0.00109402665508  	-0.492882951125  	DCA
1.33333333333  	-4.53125  	0.174978205127  	0.426294718952  	0.00118524288107  	-0.518866669543  	DCA
1.5625  	-4.53125  	0.207092053188  	0.510372447719  	0.00128208848039  	-0.542654796006  	DCA
2.08333333333  	-4.53125  	0.279804023838  	0.680021656383  	0.00142241148263  	-0.563623463467  	DCA
3.125  	-4.53125  	0.406836438296  	0.922099978244  	0.00135658523584  	-0.51927847755  	DCA
4.16666666667  	-4.53125  	0.50413759151  	1.06798825095  	0.00112465281411  	-0.434780748992  	DCA
6.25  	-4.53125  	0.633683189216  	1.21601842095  	0.0  	-0.273420677173  	DMFT
8.33333333333  	-4.53125  	0.712356791732  	1.28233721011  	0.0  	-0.15455639417  	DMFT
12.5  	-4.53125  	0.80051250053  	1.33674824266  	0.0  	-0.00763984976433  	DMFT
25.0  	-4.53125  	0.897108523038  	1.3732164347  	0.0  	0.165719934011  	DMFT
50.0  	-4.53125  	0.947955915824  	1.38295190214  	0.0  	0.260563471343  	DMFT
0.555555555556  	-4.78125  	0.0681134342086  	0.125759930815  	0.00056290627242  	-0.312598180383  	DCA
0.617283950617  	-4.78125  	0.0729519154482  	0.143294011944  	0.000589995080292  	-0.325437250229  	DCA
0.689655172414  	-4.78125  	0.0790320534276  	0.164735974019  	0.00061975737241  	-0.340485894408  	DCA
0.77519379845  	-4.78125  	0.0871700593268  	0.191933469402  	0.000662312473492  	-0.359460137396  	DCA
0.877192982456  	-4.78125  	0.0977077054086  	0.226188058805  	0.000714385611606  	-0.381520495855  	DCA
1.0  	-4.78125  	0.111622017152  	0.269594789118  	0.00078152744137  	-0.407279024631  	DCA
1.14942528736  	-4.78125  	0.12991667905  	0.324165562553  	0.000863300819372  	-0.436069967778  	DCA
1.33333333333  	-4.78125  	0.154101219105  	0.39244429395  	0.000960435979814  	-0.466927729989  	DCA
1.5625  	-4.78125  	0.185358591763  	0.47543818305  	0.00107044904995  	-0.496192597134  	DCA
2.08333333333  	-4.78125  	0.257107572318  	0.645997384911  	0.00123233783785  	-0.52885384808  	DCA
3.125  	-4.78125  	0.385115837224  	0.895108137292  	0.00125069243181  	-0.502427117221  	DCA
4.16666666667  	-4.78125  	0.48437965016  	1.04757125287  	0.00106177081034  	-0.42781748501  	DCA
6.25  	-4.78125  	0.617791262576  	1.20397566468  	0.0  	-0.274694792  	DMFT
8.33333333333  	-4.78125  	0.699425337398  	1.27466808247  	0.0  	-0.158242183958  	DMFT
12.5  	-4.78125  	0.791274836358  	1.33296106927  	0.0  	-0.0119564027454  	DMFT
25.0  	-4.78125  	0.892244484496  	1.37219004571  	0.0  	0.162727803978  	DMFT
50.0  	-4.78125  	0.945482550716  	1.38268701542  	0.0  	0.258896763855  	DMFT
0.555555555556  	-5.03125  	0.053324957516  	0.108056854352  	0.000370792190164  	-0.249946604239  	DCA
0.617283950617  	-5.03125  	0.0578456715238  	0.12369259766  	0.000396564204472  	-0.263510218413  	DCA
0.689655172414  	-5.03125  	0.0635857464126  	0.142953539061  	0.00042762841998  	-0.279791511769  	DCA
0.77519379845  	-5.03125  	0.0712397199548  	0.168041051725  	0.000469738624684  	-0.29990875251  	DCA
0.877192982456  	-5.03125  	0.0812016049468  	0.199934424724  	0.000522242248954  	-0.323655744962  	DCA
1.0  	-5.03125  	0.0943361653706  	0.240810445882  	0.000587241185978  	-0.35133864017  	DCA
1.14942528736  	-5.03125  	0.111803303966  	0.293193943422  	0.000669566040928  	-0.382882276846  	DCA
1.33333333333  	-5.03125  	0.134966863386  	0.359425623819  	0.000767834135088  	-0.417175629189  	DCA
1.5625  	-5.03125  	0.165195833171  	0.441105345737  	0.000884235123902  	-0.450952945466  	DCA
2.08333333333  	-5.03125  	0.235906619718  	0.612407676692  	0.00106640072133  	-0.494765587546  	DCA
3.125  	-5.03125  	0.364096227888  	0.867641397366  	0.00114899457645  	-0.484994613252  	DCA
4.16666666667  	-5.03125  	0.465179369196  	1.0267328222  	0.00099861853837  	-0.420332553326  	DCA
6.25  	-5.03125  	0.602116577158  	1.19153276999  	0.0  	-0.275529182765  	DMFT
8.33333333333  	-5.03125  	0.68660889968  	1.26671048847  	0.0  	-0.161644781556  	DMFT
12.5  	-5.03125  	0.782076009924  	1.32901368678  	0.0  	-0.0161522309863  	DMFT
25.0  	-5.03125  	0.887386171744  	1.37111702195  	0.0  	0.159760370827  	DMFT
50.0  	-5.03125  	0.943009613702  	1.38240980839  	0.0  	0.257236875284  	DMFT
0.555555555556  	-5.28125  	0.0407313393174  	0.0912939247733  	0.000228508546284  	-0.194399351279  	DCA
0.617283950617  	-5.28125  	0.044947146499  	0.105046429147  	0.000253078506494  	-0.208583852677  	DCA
0.689655172414  	-5.28125  	0.0504214138158  	0.122766550004  	0.000284691961568  	-0.225903601681  	DCA
0.77519379845  	-5.28125  	0.0574878588076  	0.145590079869  	0.000323336045234  	-0.246489596909  	DCA
0.877192982456  	-5.28125  	0.066733348145  	0.17508761846  	0.000370157333  	-0.270918600941  	DCA
1.0  	-5.28125  	0.079183623008  	0.213805516419  	0.000433897041428  	-0.300295500591  	DCA
1.14942528736  	-5.28125  	0.0955524926698  	0.263458938187  	0.000511544832776  	-0.333329545928  	DCA
1.33333333333  	-5.28125  	0.117671444773  	0.327727842386  	0.000608513868548  	-0.370314678539  	DCA
1.5625  	-5.28125  	0.146961309217  	0.408234758994  	0.00071844854713  	-0.408366299844  	DCA
2.08333333333  	-5.28125  	0.215982260298  	0.579170617549  	0.000923092370346  	-0.461375086863  	DCA
3.125  	-5.28125  	0.343877401872  	0.840017169085  	0.00105014659685  	-0.46713689644  	DCA
4.16666666667  	-5.28125  	0.446276751424  	1.0053244158  	0.00094237576406  	-0.412126738353  	DCA
6.25  	-5.28125  	0.586632863504  	1.17868437673  	0.0  	-0.275961368648  	DMFT
8.33333333333  	-5.28125  	0.673907359302  	1.25846901128  	0.0  	-0.164795797974  	DMFT
12.5  	-5.28125  	0.772914222958  	1.32490689963  	0.0  	-0.0202320296944  	DMFT
25.0  	-5.28125  	0.882533250982  	1.36999748087  	0.0  	0.15681948685  	DMFT
50.0  	-5.28125  	0.940537369452  	1.38212028104  	0.0  	0.255582607254  	DMFT
0.555555555556  	-5.53125  	0.0303025720712  	0.0753671034427  	0.00013264293832  	-0.146906805153  	DCA
0.617283950617  	-5.53125  	0.034213225642  	0.0878362367041  	0.000153886162041  	-0.161212086068  	DCA
0.689655172414  	-5.53125  	0.03921009633  	0.103793297226  	0.000180109919082  	-0.178412138225  	DCA
0.77519379845  	-5.53125  	0.0457353421286  	0.124650384196  	0.00021345068621  	-0.199210635036  	DCA
0.877192982456  	-5.53125  	0.0543276389506  	0.151979751159  	0.000256691091608  	-0.224128715682  	DCA
1.0  	-5.53125  	0.065816362671  	0.188167337184  	0.000312537114104  	-0.25366816357  	DCA
1.14942528736  	-5.53125  	0.0813247209566  	0.235754068241  	0.000383930372682  	-0.288252424853  	DCA
1.33333333333  	-5.53125  	0.102162508152  	0.29747203376  	0.000474111948542  	-0.326836497217  	DCA
1.5625  	-5.53125  	0.130094675833  	0.375982024674  	0.000586114256996  	-0.3675606268  	DCA
2.08333333333  	-5.53125  	0.197379941145  	0.546477938616  	0.00079557874091  	-0.428793252565  	DCA
3.125  	-5.53125  	0.32453966317  	0.812311686966  	0.000950769040228  	-0.449099486858  	DCA
4.16666666667  	-5.53125  	0.42789906751  	0.983548647949  	0.000882029089238  	-0.403437156769  	DCA
6.25  	-5.53125  	0.571437004468  	1.16552573262  	0.0  	-0.275999025099  	DMFT
8.33333333333  	-5.53125  	0.661300239834  	1.24994131872  	0.0  	-0.16768811707  	DMFT
12.5  	-5.53125  	0.763787610168  	1.32064212258  	0.0  	-0.0241846097392  	DMFT
25.0  	-5.53125  	0.877686579322  	1.36883159772  	0.0  	0.153902797027  	DMFT
50.0  	-5.53125  	0.938065966644  	1.38181843339  	0.0  	0.253933409453  	DMFT
0.555555555556  	-5.78125  	0.0219883643634  	0.0609575338283  	7.2109179433e-05  	-0.107952447223  	DCA
0.617283950617  	-5.78125  	0.0254909791114  	0.072078797789  	8.8498308196e-05  	-0.12166668688  	DCA
0.689655172414  	-5.78125  	0.030032579043  	0.0865665505915  	0.00010948705735  	-0.138444050668  	DCA
0.77519379845  	-5.78125  	0.0359669114906  	0.105657847162  	0.000137475478828  	-0.158750491901  	DCA
0.877192982456  	-5.78125  	0.0438609243334  	0.131043231473  	0.00017395337075  	-0.183386689563  	DCA
1.0  	-5.78125  	0.054371169728  	0.164688512341  	0.000220586270842  	-0.212526250354  	DCA
1.14942528736  	-5.78125  	0.06868819018  	0.209578067063  	0.00028434016408  	-0.246990595387  	DCA
1.33333333333  	-5.78125  	0.0883091600022  	0.268893380913  	0.000367332583592  	-0.286718414032  	DCA
1.5625  	-5.78125  	0.114905440439  	0.345408764027  	0.000467932599946  	-0.329567102104  	DCA
2.08333333333  	-5.78125  	0.179936110112  	0.514411370146  	0.000678019246874  	-0.397067877296  	DCA
3.125  	-5.78125  	0.30582038533  	0.784301658252  	0.000874003502512  	-0.430695021268  	DCA
4.16666666667  	-5.78125  	0.410122718394  	0.961569747267  	0.000833481166952  	-0.394402508063  	DCA
6.25  	-5.78125  	0.556407044102  	1.15197612169  	0.0  	-0.275666634626  	DMFT
8.33333333333  	-5.78125  	0.648803586762  	1.24114252134  	0.0  	-0.170314154522  	DMFT
12.5  	-5.78125  	0.754697852088  	1.31622095606  	0.0  	-0.0280217690592  	DMFT
25.0  	-5.78125  	0.872845463634  	1.36761946997  	0.0  	0.151012924849  	DMFT
50.0  	-5.78125  	0.935594995074  	1.38150426542  	0.0  	0.252291354578  	DMFT
0.555555555556  	-6.03125  	0.0155057701248  	0.0482635633383  	3.70603806706e-05  	-0.0768447241861  	DCA
0.617283950617  	-6.03125  	0.0186174179859  	0.0582344090981  	4.84700168546e-05  	-0.0897527777236  	DCA
0.689655172414  	-6.03125  	0.0226011783816  	0.0711969058997  	6.40096958606e-05  	-0.105297682281  	DCA
0.77519379845  	-6.03125  	0.0279207160712  	0.0886429106975  	8.55749719066e-05  	-0.124585665448  	DCA
0.877192982456  	-6.03125  	0.0349713532936  	0.111815395389  	0.000113736520616  	-0.147935926566  	DCA
1.0  	-6.03125  	0.0445790558018  	0.143196089978  	0.000153758584063  	-0.176383281307  	DCA
1.14942528736  	-6.03125  	0.0577551071146  	0.185474618806  	0.00020689298697  	-0.210347927284  	DCA
1.33333333333  	-6.03125  	0.075994462518  	0.242037084889  	0.00028048897778  	-0.250053465255  	DCA
1.5625  	-6.03125  	0.1010848427  	0.31619140202  	0.000373021719012  	-0.293862362033  	DCA
2.08333333333  	-6.03125  	0.163708460039  	0.483140639644  	0.00057283366107  	-0.366595622757  	DCA
3.125  	-6.03125  	0.287943512616  	0.756457844252  	0.000788940551812  	-0.412302810986  	DCA
4.16666666667  	-6.03125  	0.39263083585  	0.939099652796  	0.000793201742404  	-0.384807633589  	DCA
6.25  	-6.03125  	0.541614778732  	1.1381102915  	0.0  	-0.274940877984  	DMFT
8.33333333333  	-6.03125  	0.636417919288  	1.23207606555  	0.0  	-0.172693304839  	DMFT
12.5  	-6.03125  	0.745655390392  	1.31164882864  	0.0  	-0.0317406156433  	DMFT
25.0  	-6.03125  	0.86801013499  	1.36636125099  	0.0  	0.148149699353  	DMFT
50.0  	-6.03125  	0.933125106684  	1.38117777714  	0.0  	0.250653962857  	DMFT
0.555555555556  	-6.28125  	0.0106899282064  	0.0371564096328  	1.79534950053e-05  	-0.053367579608  	DCA
0.617283950617  	-6.28125  	0.0133284240388  	0.0459679027136  	2.54818959866e-05  	-0.0647612464167  	DCA
0.689655172414  	-6.28125  	0.0168056024599  	0.0576770836788  	3.63805481178e-05  	-0.0789403616649  	DCA
0.77519379845  	-6.28125  	0.021405517647  	0.0732733531862  	5.1377329946e-05  	-0.0963934571461  	DCA
0.877192982456  	-6.28125  	0.027626043793  	0.0943572937176  	7.32522469236e-05  	-0.118016832856  	DCA
1.0  	-6.28125  	0.0362631440028  	0.123392384481  	0.000104403370735  	-0.144969210701  	DCA
1.14942528736  	-6.28125  	0.048320793257  	0.16309019883  	0.000149190053794  	-0.177973744444  	DCA
1.33333333333  	-6.28125  	0.0651138731674  	0.216761062747  	0.000210973266904  	-0.216731650128  	DCA
1.5625  	-6.28125  	0.0887943045174  	0.288534854492  	0.000296299086114  	-0.261382006765  	DCA
2.08333333333  	-6.28125  	0.148713340907  	0.452767119093  	0.00048385278073  	-0.337485389843  	DCA
3.125  	-6.28125  	0.270937392068  	0.72873709564  	0.000710109561536  	-0.394106373408  	DCA
4.16666666667  	-6.28125  	0.375827178496  	0.916588148112  	0.000726447011266  	-0.375046671028  	DCA
6.25  	-6.28125  	0.52707338638  	1.12394892288  	0.0  	-0.273889921581  	DMFT
8.33333333333  	-6.28125  	0.624161111402  	1.22276136695  	0.0  	-0.174831017745  	DMFT
12.5  	-6.28125  	0.73665277457  	1.30692518187  	0.0  	-0.0353391576397  	DMFT
25.0  	-6.28125  	0.863181305734  	1.36505717239  	0.0  	0.145312892647  	DMFT
50.0  	-6.28125  	0.930656192248  	1.38083896854  	0.0  	0.249021332717  	DMFT
0.555555555556  	-6.53125  	0.00722640262502  	0.0281276702038  	8.29671312736e-06  	-0.0362712932015  	DCA
0.617283950617  	-6.53125  	0.00937004964996  	0.0357195627541  	1.2797749732e-05  	-0.0458083513561  	DCA
0.689655172414  	-6.53125  	0.0122669120148  	0.0459885382848  	1.96904610005e-05  	-0.058007593865  	DCA
0.77519379845  	-6.53125  	0.0162012709955  	0.0599452614705  	3.03072606982e-05  	-0.0734640258789  	DCA
0.877192982456  	-6.53125  	0.0216891914554  	0.0792083939047  	4.58928745316e-05  	-0.0933633280934  	DCA
1.0  	-6.53125  	0.0293405568646  	0.105789645233  	7.02407176596e-05  	-0.118341007998  	DCA
1.14942528736  	-6.53125  	0.0401294317126  	0.142562828525  	0.000104673917524  	-0.149209462917  	DCA
1.33333333333  	-6.53125  	0.0556509504338  	0.193566006841  	0.000157848846484  	-0.18716691343  	DCA
1.5625  	-6.53125  	0.0776087600722  	0.26221982778  	0.00023147891574  	-0.230980555409  	DCA
2.08333333333  	-6.53125  	0.134835991348  	0.423369026761  	0.000408967745004  	-0.309842897703  	DCA
3.125  	-6.53125  	0.254666860638  	0.701180664739  	0.00063947082139  	-0.375928689415  	DCA
4.16666666667  	-6.53125  	0.35952945078  	0.89394336448  	0.000683331624224  	-0.364968141277  	DCA
6.25  	-6.53125  	0.51270626039  	1.10944232857  	0.0  	-0.272488236781  	DMFT
8.33333333333  	-6.53125  	0.612040114356  	1.21320870466  	0.0  	-0.176731109278  	DMFT
12.5  	-6.53125  	0.727697308342  	1.3020541828  	0.0  	-0.038826035065  	DMFT
25.0  	-6.53125  	0.858358903158  	1.36370737789  	0.0  	0.142502244416  	DMFT
50.0  	-6.53125  	0.928187951098  	1.38048783964  	0.0  	0.247395108275  	DMFT
0.555555555556  	-6.78125  	0.00476302459256  	0.0208095965967  	3.68464704178e-06  	-0.0240195652836  	DCA
0.617283950617  	-6.78125  	0.00651055458086  	0.027455333453  	6.22687175434e-06  	-0.0319634906245  	DCA
0.689655172414  	-6.78125  	0.00885848748084  	0.0363081272858  	1.04337426455e-05  	-0.0420902061001  	DCA
0.77519379845  	-6.78125  	0.0121992073839  	0.0487252816249  	1.7439015369e-05  	-0.0556332871085  	DCA
0.877192982456  	-6.78125  	0.0168618983725  	0.0658743115593  	2.85221416704e-05  	-0.0730546602885  	DCA
1.0  	-6.78125  	0.023595265661  	0.0902044551584  	4.58923948386e-05  	-0.0958322739801  	DCA
1.14942528736  	-6.78125  	0.033252938399  	0.124251464329  	7.33853627778e-05  	-0.124655511986  	DCA
1.33333333333  	-6.78125  	0.0473497714286  	0.172152397073  	0.000116402500096  	-0.160675186137  	DCA
1.5625  	-6.78125  	0.067710314508  	0.237738695744  	0.00017918631592  	-0.203567126612  	DCA
2.08333333333  	-6.78125  	0.122019103926  	0.39508352546  	0.000340033057812  	-0.283631476057  	DCA
3.125  	-6.78125  	0.239020031534  	0.673605060608  	0.000576360697348  	-0.357825311577  	DCA
4.16666666667  	-6.78125  	0.34378863714  	0.871216006269  	0.00063359879144  	-0.354719150542  	DCA
6.25  	-6.78125  	0.498644738552  	1.09473167153  	0.0  	-0.270790633744  	DMFT
8.33333333333  	-6.78125  	0.600026035786  	1.20340847868  	0.0  	-0.178405763435  	DMFT
12.5  	-6.78125  	0.71878479085  	1.29703610092  	0.0  	-0.0421979054646  	DMFT
25.0  	-6.78125  	0.853542539162  	1.36231196565  	0.0  	0.139719509189  	DMFT
50.0  	-6.78125  	0.925720408968  	1.38012439042  	0.0  	0.245775275281  	DMFT


==> anc/EOS/data_U1.4375_anisotropy7.36 <==
# by Jakub Imriska
# 27.03.2013 and 04.04.2013 and 17.04.2013 and 14.08.2013 (added 28-site cluster)
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# cluster 4x1x1 used for T/t_x=50.0, 25.0, 8.333, 4.167
# cluster 10x1x1 used for T/t_x=12.5, 6.25
# extrapolation using 10x1x1 and 28-site cluster (14,0,0)x(0,1,1)x(0,-1,1) for T/t<4.0
# Note on systematic error for the 10-site cluster: in spin-spin correlation 4% [underestimated] at beta*t=2.0
# 500 Matsubara frequencies measured
# 5 iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> later used in order to get the entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver via <n_i n_j>
# DCA integration: simpson_integrator with 16 points in each direction per patch
# anisotropy=7.36 (e.g. t_y=t_z=0.135869565217 t_x)
# Hubbard onsite interaction U=1.4375 t_x
# entropy: got using 3rd order expansion [EPSSQ=2.07384215501]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.555555555556  	0.71875  	1.0  	0.670178481014  	0.0889334533104  	-0.770472947259  	extrapolatedDCA
0.617283950617  	0.71875  	1.0  	0.734403611276  	0.081649957147  	-0.732833902049  	extrapolatedDCA
0.689655172414  	0.71875  	1.0  	0.801769916542  	0.0737860872476  	-0.688860601849  	extrapolatedDCA
0.77519379845  	0.71875  	1.0  	0.871539858997  	0.065194789591  	-0.637835668079  	extrapolatedDCA
0.877192982456  	0.71875  	1.0  	0.941427885626  	0.0562058184638  	-0.580203647722  	extrapolatedDCA
1.0  	0.71875  	0.9999999994  	1.01053343429  	0.04731337676  	-0.515496552025  	extrapolatedDCA
1.14942528736  	0.71875  	0.999999999636  	1.07657619408  	0.0386805211666  	-0.444734576282  	extrapolatedDCA
1.33333333333  	0.71875  	1.0  	1.13786896821  	0.030714764044  	-0.368929362985  	extrapolatedDCA
1.5625  	0.71875  	1.0  	1.19329232435  	0.0234427168518  	-0.289055357083  	extrapolatedDCA
1.78571428571  	0.71875  	1.0  	1.23169032013  	0.0184912595302  	-0.224997689203  	extrapolatedDCA
2.08333333333  	0.71875  	1.0  	1.26806083242  	0.0140272781696  	-0.154983783338  	extrapolatedDCA
2.5  	0.71875  	1.0  	1.30105793892  	0.0100768566423  	-0.0799104899698  	extrapolatedDCA
3.125  	0.71875  	1.0  	1.33002478413  	0.00651115184396  	0.000646192035262  	extrapolatedDCA
4.16666666667  	0.71875  	1.00000030821  	1.35383654775  	0.00302690544084  	0.0857877985657  	DCA
6.25  	0.71875  	0.999999874416  	1.37159495206  	0.00157807956545  	0.17469142575  	DCA
8.33333333333  	0.71875  	1.0  	1.37797113981  	0.000732621154936  	0.220250669683  	DCA
12.5  	0.71875  	1.0  	1.382577412  	0.00040578864666  	0.266327958483  	DCA
25.0  	0.71875  	1.0  	1.38536247422  	8.26550591022e-05  	0.312761124845  	DCA
50.0  	0.71875  	1.0  	1.38606114683  	1.95443870497e-05  	0.336053000321  	DCA
0.555555555556  	0.51875  	0.945988017124  	0.670150818357  	0.0880531292058  	-0.803845534657  	extrapolatedDCA
0.617283950617  	0.51875  	0.945770712386  	0.73435550395  	0.080855694568  	-0.766332026965  	extrapolatedDCA
0.689655172414  	0.51875  	0.945896019686  	0.801569400988  	0.0728631283776  	-0.722395293114  	extrapolatedDCA
0.77519379845  	0.51875  	0.946344594434  	0.870699667284  	0.064393593938  	-0.671605359419  	extrapolatedDCA
0.877192982456  	0.51875  	0.947337936416  	0.940275034292  	0.0558034443094  	-0.613714627819  	extrapolatedDCA
1.0  	0.51875  	0.948792858648  	1.00909229498  	0.0469617224284  	-0.548519861933  	extrapolatedDCA
1.14942528736  	0.51875  	0.950925863836  	1.07528634354  	0.038399245329  	-0.476488430643  	extrapolatedDCA
1.33333333333  	0.51875  	0.953605649832  	1.13656213608  	0.0304805421298  	-0.399317231372  	extrapolatedDCA
1.5625  	0.51875  	0.956952368854  	1.19175204  	0.0235098473112  	-0.318035696426  	extrapolatedDCA
1.78571428571  	0.51875  	0.959986331514  	1.23053547251  	0.0183488118722  	-0.25176174792  	extrapolatedDCA
2.08333333333  	0.51875  	0.963642716534  	1.26685505686  	0.0140342216341  	-0.179947665064  	extrapolatedDCA
2.5  	0.51875  	0.967910437324  	1.30022677528  	0.00994579169738  	-0.101805040712  	extrapolatedDCA
3.125  	0.51875  	0.972920396848  	1.3293518465  	0.00642192644918  	-0.0182100850892  	extrapolatedDCA
4.16666666667  	0.51875  	0.978643940946  	1.35339603135  	0.00303068779188  	0.0707386068135  	DCA
6.25  	0.51875  	0.985105055378  	1.37137743176  	0.00157174451951  	0.164117580484  	DCA
8.33333333333  	0.51875  	0.98859849535  	1.37784344054  	0.000727360857456  	0.212131604273  	DCA
12.5  	0.51875  	0.992255165652  	1.3825173915  	0.000406317881012  	0.260784275052  	DCA
25.0  	0.51875  	0.996060750328  	1.3853469456  	8.31249520174e-05  	0.309936027477  	DCA
50.0  	0.51875  	0.998014806264  	1.38605720433  	1.80537257715e-05  	0.334628311484  	DCA
0.555555555556  	0.31875  	0.891429417666  	0.671806591042  	0.0848401958392  	-0.825869798412  	extrapolatedDCA
0.617283950617  	0.31875  	0.891260856772  	0.734140382093  	0.0780679936208  	-0.789386957793  	extrapolatedDCA
0.689655172414  	0.31875  	0.891525263984  	0.800486916401  	0.0707411242226  	-0.745996857884  	extrapolatedDCA
0.77519379845  	0.31875  	0.892677286122  	0.868092046506  	0.0625604887468  	-0.696185037929  	extrapolatedDCA
0.877192982456  	0.31875  	0.894640830008  	0.937158229758  	0.0541106611814  	-0.638601145448  	extrapolatedDCA
1.0  	0.31875  	0.897593160924  	1.00528860447  	0.0457340292086  	-0.573865012557  	extrapolatedDCA
1.14942528736  	0.31875  	0.901890714698  	1.07066516723  	0.0375108562794  	-0.502440763402  	extrapolatedDCA
1.33333333333  	0.31875  	0.907327076318  	1.131941463  	0.029922673903  	-0.424918291008  	extrapolatedDCA
1.5625  	0.31875  	0.914019946828  	1.18744268571  	0.023257505599  	-0.342785093484  	extrapolatedDCA
1.78571428571  	0.31875  	0.920030558802  	1.22663146461  	0.0182948458251  	-0.275489771276  	extrapolatedDCA
2.08333333333  	0.31875  	0.927363551464  	1.26350371868  	0.0138587128363  	-0.202168725531  	extrapolatedDCA
2.5  	0.31875  	0.935888063474  	1.29741093866  	0.00981160640038  	-0.122298243225  	extrapolatedDCA
3.125  	0.31875  	0.945890861  	1.32727135645  	0.00639859304956  	-0.0360573687734  	extrapolatedDCA
4.16666666667  	0.31875  	0.957311788906  	1.35207177872  	0.00296627590702  	0.0562791455252  	DCA
6.25  	0.31875  	0.970217864286  	1.37072305687  	0.00156474063091  	0.153790614326  	DCA
8.33333333333  	0.31875  	0.977200634484  	1.37745626595  	0.00072288402497  	0.204130611338  	DCA
12.5  	0.31875  	0.984511178558  	1.38233825672  	0.000403891289952  	0.255302105796  	DCA
25.0  	0.31875  	0.992121636408  	1.38530043305  	8.32949412144e-05  	0.307123227882  	DCA
50.0  	0.31875  	0.996029633794  	1.38604537683  	1.86209038409e-05  	0.333205507882  	DCA
0.555555555556  	0.11875  	0.836359572482  	0.673674690661  	0.0799801954784  	-0.836758902446  	extrapolatedDCA
0.617283950617  	0.11875  	0.836194032736  	0.734199946068  	0.0737862415146  	-0.80130661761  	extrapolatedDCA
0.689655172414  	0.11875  	0.83694120276  	0.797877260435  	0.0668340784822  	-0.759650653782  	extrapolatedDCA
0.77519379845  	0.11875  	0.838648849418  	0.864218226891  	0.059290990822  	-0.710925123242  	extrapolatedDCA
0.877192982456  	0.11875  	0.841951293598  	0.931672336671  	0.051748158636  	-0.654903821648  	extrapolatedDCA
1.0  	0.11875  	0.846538240276  	0.998518075324  	0.0438533854016  	-0.591761203018  	extrapolatedDCA
1.14942528736  	0.11875  	0.852912177002  	1.06334245327  	0.0363029260246  	-0.521534525816  	extrapolatedDCA
1.33333333333  	0.11875  	0.861164711318  	1.12454780902  	0.0290280671116  	-0.444844895564  	extrapolatedDCA
1.5625  	0.11875  	0.871260855196  	1.18047498134  	0.0223998321382  	-0.363026968872  	extrapolatedDCA
1.78571428571  	0.11875  	0.880313980128  	1.22003981715  	0.0179561891121  	-0.29593938034  	extrapolatedDCA
2.08333333333  	0.11875  	0.891203126222  	1.25774694969  	0.0136009379027  	-0.222044295116  	extrapolatedDCA
2.5  	0.11875  	0.903913024268  	1.29280568813  	0.00981600136898  	-0.140750363492  	extrapolatedDCA
3.125  	0.11875  	0.918844565274  	1.3239207844  	0.00645373894838  	-0.0524254529676  	extrapolatedDCA
4.16666666667  	0.11875  	0.936012988382  	1.34987715442  	0.00294525519486  	0.0424623703908  	DCA
6.25  	0.11875  	0.955341996168  	1.36963318324  	0.00159235585392  	0.14372061578  	DCA
8.33333333333  	0.11875  	0.965809253204  	1.37681167144  	0.000742084715906  	0.196264957057  	DCA
12.5  	0.11875  	0.97676910244  	1.38203957857  	0.000401248026504  	0.249875392829  	DCA
25.0  	0.11875  	0.988182719414  	1.38522295998  	8.30228745928e-05  	0.304325059707  	DCA
50.0  	0.11875  	0.99404449382  	1.38602566433  	1.8698951385e-05  	0.331786020942  	DCA
0.555555555556  	-0.08125  	0.780122625892  	0.674467774014  	0.0734846392576  	-0.837492919799  	extrapolatedDCA
0.617283950617  	-0.08125  	0.780544312586  	0.732481412436  	0.0679903400318  	-0.803525264737  	extrapolatedDCA
0.689655172414  	-0.08125  	0.781499403214  	0.793831822458  	0.0617985911998  	-0.763554172696  	extrapolatedDCA
0.77519379845  	-0.08125  	0.78450978652  	0.85765848749  	0.0553950184166  	-0.717113439464  	extrapolatedDCA
0.877192982456  	-0.08125  	0.789050574428  	0.922961065779  	0.0484571913782  	-0.663620227673  	extrapolatedDCA
1.0  	-0.08125  	0.795503242154  	0.988796068765  	0.041337312017  	-0.602486609005  	extrapolatedDCA
1.14942528736  	-0.08125  	0.80426531463  	1.05293194508  	0.0344151783668  	-0.534460525267  	extrapolatedDCA
1.33333333333  	-0.08125  	0.815309582418  	1.11405537188  	0.0278613438318  	-0.459740275525  	extrapolatedDCA
1.5625  	-0.08125  	0.82862356224  	1.17047125985  	0.0217691627636  	-0.379484166262  	extrapolatedDCA
1.78571428571  	-0.08125  	0.840704291902  	1.21095015024  	0.01742679093  	-0.312920270132  	extrapolatedDCA
2.08333333333  	-0.08125  	0.855166715478  	1.24989579805  	0.0133787684515  	-0.239100830841  	extrapolatedDCA
2.5  	-0.08125  	0.87219300193  	1.28635994002  	0.00957037351262  	-0.157489356987  	extrapolatedDCA
3.125  	-0.08125  	0.89200907383  	1.31909224159  	0.00641066474272  	-0.0680260219064  	extrapolatedDCA
4.16666666667  	-0.08125  	0.914749349664  	1.34682485025  	0.00298149552068  	0.0293569395558  	DCA
6.25  	-0.08125  	0.940482606096  	1.3681109564  	0.00157544480948  	0.133928049761  	DCA
8.33333333333  	-0.08125  	0.954426556148  	1.3759110584  	0.000738102163672  	0.188545971968  	DCA
12.5  	-0.08125  	0.969029498198  	1.38162179805  	0.00039938066198  	0.244508806083  	DCA
25.0  	-0.08125  	0.984244183538  	1.38511444332  	8.18946114804e-05  	0.301539082543  	DCA
50.0  	-0.08125  	0.992059382624  	1.38599806683  	1.95531595213e-05  	0.330370555951  	DCA
0.555555555556  	-0.28125  	0.723050560702  	0.673979051297  	0.0660472000952  	-0.827361370712  	extrapolatedDCA
0.617283950617  	-0.28125  	0.724078907186  	0.728715923976  	0.061338771308  	-0.79556369642  	extrapolatedDCA
0.689655172414  	-0.28125  	0.72635564017  	0.787488703031  	0.0560111672784  	-0.757836583471  	extrapolatedDCA
0.77519379845  	-0.28125  	0.73007842237  	0.848446177084  	0.0504865551516  	-0.714291704031  	extrapolatedDCA
0.877192982456  	-0.28125  	0.736233076294  	0.912112795196  	0.0444399260166  	-0.663507861621  	extrapolatedDCA
1.0  	-0.28125  	0.744735227712  	0.975865726693  	0.0384256093936  	-0.606183686862  	extrapolatedDCA
1.14942528736  	-0.28125  	0.75572858433  	1.03937593102  	0.0324009844158  	-0.541195910585  	extrapolatedDCA
1.33333333333  	-0.28125  	0.769494987824  	1.10054696322  	0.0262462864788  	-0.469378518972  	extrapolatedDCA
1.5625  	-0.28125  	0.78634553561  	1.15786796026  	0.0208592667332  	-0.391462097028  	extrapolatedDCA
1.78571428571  	-0.28125  	0.801522110742  	1.19934756033  	0.0169295464415  	-0.326507145858  	extrapolatedDCA
2.08333333333  	-0.28125  	0.819475345714  	1.23978340043  	0.0129462392115  	-0.253679548955  	extrapolatedDCA
2.5  	-0.28125  	0.840558387894  	1.27812040543  	0.00938493383938  	-0.172334521025  	extrapolatedDCA
3.125  	-0.28125  	0.865223719178  	1.31298404917  	0.00614255623372  	-0.0822445725074  	extrapolatedDCA
4.16666666667  	-0.28125  	0.893541758978  	1.34290849603  	0.00296402701912  	0.0168963686324  	DCA
6.25  	-0.28125  	0.925643484776  	1.36615778734  	0.00157606569962  	0.124413517482  	DCA
8.33333333333  	-0.28125  	0.943051281668  	1.37475650997  	0.000726989986794  	0.180984626222  	DCA
12.5  	-0.28125  	0.961294597452  	1.38108438766  	0.000399232420482  	0.239190057362  	DCA
25.0  	-0.28125  	0.980306174674  	1.38497495816  	8.0257928587e-05  	0.298765310448  	DCA
50.0  	-0.28125  	0.990074369306  	1.38596258433  	1.9442504786e-05  	0.328956560326  	DCA
0.555555555556  	-0.48125  	0.665062564828  	0.67106131064  	0.0574098676668  	-0.806923444864  	extrapolatedDCA
0.617283950617  	-0.48125  	0.666888346248  	0.722719489191  	0.053732107193  	-0.777519549303  	extrapolatedDCA
0.689655172414  	-0.48125  	0.67054376725  	0.778246734615  	0.049526253508  	-0.743027587488  	extrapolatedDCA
0.77519379845  	-0.48125  	0.675583130248  	0.836449933986  	0.0449428757822  	-0.702874261286  	extrapolatedDCA
0.877192982456  	-0.48125  	0.683442602054  	0.897167592743  	0.0402517722764  	-0.656565185266  	extrapolatedDCA
1.0  	-0.48125  	0.69401360233  	0.959693077697  	0.035040455044  	-0.603075961466  	extrapolatedDCA
1.14942528736  	-0.48125  	0.707594727914  	1.02256743014  	0.0298394681394  	-0.542204071158  	extrapolatedDCA
1.33333333333  	-0.48125  	0.724415955858  	1.08397567684  	0.0246566633884  	-0.474302883768  	extrapolatedDCA
1.5625  	-0.48125  	0.744671385864  	1.14235423612  	0.0197064177167  	-0.399852993476  	extrapolatedDCA
1.78571428571  	-0.48125  	0.76269092821  	1.18521673702  	0.0161231366668  	-0.336984321205  	extrapolatedDCA
2.08333333333  	-0.48125  	0.784045465866  	1.22748330085  	0.0125471503274  	-0.265845591861  	extrapolatedDCA
2.5  	-0.48125  	0.80933600084  	1.26806527119  	0.00916218508728  	-0.185611539559  	extrapolatedDCA
3.125  	-0.48125  	0.838637038988  	1.30553258689  	0.00613542942066  	-0.0954120286925  	extrapolatedDCA
4.16666666667  	-0.48125  	0.872453695216  	1.33812162855  	0.00288430982114  	0.00499274837185  	DCA
6.25  	-0.48125  	0.910836583136  	1.36377046429  	0.00155178612441  	0.11514872424  	DCA
8.33333333333  	-0.48125  	0.93168534392  	1.3733466397  	0.000723044520692  	0.173578510558  	DCA
12.5  	-0.48125  	0.953560647614  	1.38042953402  	0.00039728752734  	0.233955979707  	DCA
25.0  	-0.48125  	0.976368853574  	1.38480447239  	7.9615764923e-05  	0.296003733747  	DCA
50.0  	-0.48125  	0.988089427182  	1.38591921683  	1.88506991514e-05  	0.327546203675  	DCA
0.555555555556  	-0.68125  	0.606841509994  	0.664535272281  	0.048826754835  	-0.77664100541  	extrapolatedDCA
0.617283950617  	-0.68125  	0.609789211666  	0.713312975799  	0.045992624286  	-0.750058042864  	extrapolatedDCA
0.689655172414  	-0.68125  	0.61449311084  	0.765269601429  	0.04273007501  	-0.719339601743  	extrapolatedDCA
0.77519379845  	-0.68125  	0.621643761708  	0.82080923128  	0.0393142299352  	-0.683575970181  	extrapolatedDCA
0.877192982456  	-0.68125  	0.631554006556  	0.879204619311  	0.0355528342348  	-0.642144643613  	extrapolatedDCA
1.0  	-0.68125  	0.644005233204  	0.940381336416  	0.0313473639038  	-0.593305913  	extrapolatedDCA
1.14942528736  	-0.68125  	0.660013531068  	1.00252121368  	0.0270704713364  	-0.537579825647  	extrapolatedDCA
1.33333333333  	-0.68125  	0.679985451322  	1.06423897471  	0.0228180750082  	-0.474788081658  	extrapolatedDCA
1.5625  	-0.68125  	0.703306537976  	1.12409018147  	0.0184344983282  	-0.404335033319  	extrapolatedDCA
1.78571428571  	-0.68125  	0.72418650911  	1.16860002785  	0.0151735173369  	-0.344259672633  	extrapolatedDCA
2.08333333333  	-0.68125  	0.74907658276  	1.21304533577  	0.0118610666134  	-0.275588593868  	extrapolatedDCA
2.5  	-0.68125  	0.778212938482  	1.2563337369  	0.00882198020058  	-0.196849407332  	extrapolatedDCA
3.125  	-0.68125  	0.812193932282  	1.29683250632  	0.00594193348766  	-0.107232446772  	extrapolatedDCA
4.16666666667  	-0.68125  	0.851469198122  	1.33249999214  	0.00283427794292  	-0.00624786022487  	DCA
6.25  	-0.68125  	0.89608296783  	1.36095329745  	0.00156335142945  	0.106112135569  	DCA
8.33333333333  	-0.68125  	0.920345063106  	1.37167948291  	0.000702723372106  	0.166279043724  	DCA
12.5  	-0.68125  	0.945832711774  	1.37965532949  	0.000397954199788  	0.228772523778  	DCA
25.0  	-0.68125  	0.972432289422  	1.38460300351  	8.1345943796e-05  	0.293255515317  	DCA
50.0  	-0.68125  	0.986104545066  	1.38586796433  	1.92286107497e-05  	0.326139858622  	DCA
0.555555555556  	-0.88125  	0.547882299148  	0.654494432508  	0.0401992196478  	-0.736148019341  	extrapolatedDCA
0.617283950617  	-0.88125  	0.552615477036  	0.699238933762  	0.0382327915276  	-0.714084528558  	extrapolatedDCA
0.689655172414  	-0.88125  	0.558891953018  	0.748120548825  	0.035985817878  	-0.687696634951  	extrapolatedDCA
0.77519379845  	-0.88125  	0.567720941574  	0.800620904919  	0.033549770387  	-0.65705756191  	extrapolatedDCA
0.877192982456  	-0.88125  	0.57954812028  	0.857534694983  	0.0308712937592  	-0.620514348681  	extrapolatedDCA
1.0  	-0.88125  	0.59441612121  	0.917183933562  	0.0276207468238  	-0.577716515949  	extrapolatedDCA
1.14942528736  	-0.88125  	0.613495497202  	0.97933501477  	0.0243573039646  	-0.527874157423  	extrapolatedDCA
1.33333333333  	-0.88125  	0.63606782794  	1.04165858655  	0.0208464612204  	-0.470604509182  	extrapolatedDCA
1.5625  	-0.88125  	0.662602546372  	1.10312461766  	0.0171166994256  	-0.405297798998  	extrapolatedDCA
1.78571428571  	-0.88125  	0.68633353198  	1.14956417189  	0.0142235433832  	-0.348678192566  	extrapolatedDCA
2.08333333333  	-0.88125  	0.714341920308  	1.19655692342  	0.0113834581517  	-0.282810538963  	extrapolatedDCA
2.5  	-0.88125  	0.747394627666  	1.24287692518  	0.00862044216958  	-0.206424012564  	extrapolatedDCA
3.125  	-0.88125  	0.78602124011  	1.28683421375  	0.00580884280802  	-0.118036527829  	extrapolatedDCA
4.16666666667  	-0.88125  	0.83054977587  	1.32604223073  	0.00279053250028  	-0.0168134569459  	DCA
6.25  	-0.88125  	0.88135575546  	1.35771854426  	0.00154005203067  	0.0973986795341  	DCA
8.33333333333  	-0.88125  	0.909017689502  	1.36976160961  	0.000732378667462  	0.15914376774  	DCA
12.5  	-0.88125  	0.938114696312  	1.37876155527  	0.000396380959926  	0.223627252395  	DCA
25.0  	-0.88125  	0.968496533696  	1.38437063199  	8.20383797012e-05  	0.290521343394  	DCA
50.0  	-0.88125  	0.984119809996  	1.38580882683  	1.93250919081e-05  	0.324735689241  	DCA
0.555555555556  	-1.08125  	0.48950583176  	0.638877736369  	0.0320560131034  	-0.687558137622  	extrapolatedDCA
0.617283950617  	-1.08125  	0.49543850832  	0.680348573369  	0.0307626540608  	-0.669650060097  	extrapolatedDCA
0.689655172414  	-1.08125  	0.503987135168  	0.726878320947  	0.0294943185914  	-0.648507277271  	extrapolatedDCA
0.77519379845  	-1.08125  	0.51449075072  	0.776831958957  	0.0279426361254  	-0.6233058574  	extrapolatedDCA
0.877192982456  	-1.08125  	0.528256640694  	0.831558002391  	0.0260268665992  	-0.593020087796  	extrapolatedDCA
1.0  	-1.08125  	0.54612049559  	0.890360663524  	0.0240515760602  	-0.557218129812  	extrapolatedDCA
1.14942528736  	-1.08125  	0.56733234825  	0.95235336033  	0.0215985936702  	-0.513651971234  	extrapolatedDCA
1.33333333333  	-1.08125  	0.592926544028  	1.01598597955  	0.0186489875808  	-0.462527049103  	extrapolatedDCA
1.5625  	-1.08125  	0.622687711506  	1.07951284853  	0.0158208995976  	-0.403024232097  	extrapolatedDCA
1.78571428571  	-1.08125  	0.64910769912  	1.12822003193  	0.013402361902  	-0.350262548812  	extrapolatedDCA
2.08333333333  	-1.08125  	0.68030760007  	1.17799596093  	0.0107539822005  	-0.288068283345  	extrapolatedDCA
2.5  	-1.08125  	0.717015976288  	1.22781132163  	0.00824779165346  	-0.21426091249  	extrapolatedDCA
3.125  	-1.08125  	0.76004246237  	1.27558869282  	0.005675701017  	-0.127686404078  	extrapolatedDCA
4.16666666667  	-1.08125  	0.809799479102  	1.31877222446  	0.00275527423182  	-0.0267344115794  	DCA
6.25  	-1.08125  	0.866665601424  	1.35406201014  	0.00151590886456  	0.0889649131283  	DCA
8.33333333333  	-1.08125  	0.89771307676  	1.3675910392  	0.000717029494838  	0.152155019041  	DCA
12.5  	-1.08125  	0.930398459242  	1.3777507233  	0.000388696677498  	0.218567693261  	DCA
25.0  	-1.08125  	0.964561490928  	1.38410738658  	7.98371223912e-05  	0.287803283501  	DCA
50.0  	-1.08125  	0.982135132598  	1.38574180433  	1.97116938752e-05  	0.323335967572  	DCA
0.555555555556  	-1.28125  	0.431437017402  	0.617158889  	0.0246499615924  	-0.631050067161  	extrapolatedDCA
0.617283950617  	-1.28125  	0.4395252023  	0.656136709167  	0.0242846129792  	-0.618553421963  	extrapolatedDCA
0.689655172414  	-1.28125  	0.449572421748  	0.699699517773  	0.0235326825348  	-0.602971576027  	extrapolatedDCA
0.77519379845  	-1.28125  	0.462516217896  	0.748291573151  	0.0227079960112  	-0.583987086559  	extrapolatedDCA
0.877192982456  	-1.28125  	0.47876592772  	0.80194026933  	0.021784011233  	-0.56052298935  	extrapolatedDCA
1.0  	-1.28125  	0.498316313834  	0.859922649194  	0.0204586078638  	-0.531211993385  	extrapolatedDCA
1.14942528736  	-1.28125  	0.522597033724  	0.922617074443  	0.0186962573004  	-0.495057023316  	extrapolatedDCA
1.33333333333  	-1.28125  	0.550527140796  	0.987360255  	0.0166848481064  	-0.450653611888  	extrapolatedDCA
1.5625  	-1.28125  	0.583456813086  	1.05324142787  	0.0143095825254  	-0.397741143281  	extrapolatedDCA
1.78571428571  	-1.28125  	0.6127618401  	1.10460139499  	0.0124199000783  	-0.349519057264  	extrapolatedDCA
2.08333333333  	-1.28125  	0.647030125474  	1.15764857261  	0.0100667187495  	-0.291180326413  	extrapolatedDCA
2.5  	-1.28125  	0.687116766564  	1.21111196637  	0.00790493824462  	-0.220709917201  	extrapolatedDCA
3.125  	-1.28125  	0.734310172252  	1.26314052915  	0.00548101992022  	-0.136202434837  	extrapolatedDCA
4.16666666667  	-1.28125  	0.789195917928  	1.31069421033  	0.00272632297074  	-0.0360666032939  	DCA
6.25  	-1.28125  	0.85208398639  	1.34998802473  	0.0015206444872  	0.0807159660726  	DCA
8.33333333333  	-1.28125  	0.886441622014  	1.36516946271  	0.00070882689256  	0.145285595805  	DCA
12.5  	-1.28125  	0.922696137176  	1.37662113527  	0.000382722648418  	0.213543890195  	DCA
25.0  	-1.28125  	0.960628020504  	1.38381316806  	7.86537368224e-05  	0.285093999188  	DCA
50.0  	-1.28125  	0.980150694244  	1.38566689683  	1.93911583982e-05  	0.321937524241  	DCA
0.555555555556  	-1.48125  	0.374382989148  	0.588819433098  	0.0182297601417  	-0.56803007972  	extrapolatedDCA
0.617283950617  	-1.48125  	0.384761587896  	0.626248610311  	0.0183998433996  	-0.561452134193  	extrapolatedDCA
0.689655172414  	-1.48125  	0.39686646998  	0.668056208048  	0.0182982254538  	-0.552073217816  	extrapolatedDCA
0.77519379845  	-1.48125  	0.411814497864  	0.714945198186  	0.0180952299272  	-0.539887478284  	extrapolatedDCA
0.877192982456  	-1.48125  	0.430381598796  	0.767776357895  	0.0177863669829  	-0.523773118474  	extrapolatedDCA
1.0  	-1.48125  	0.452045919128  	0.825689379519  	0.0170480295413  	-0.501558208459  	extrapolatedDCA
1.14942528736  	-1.48125  	0.478853658806  	0.88941048022  	0.0160963516127  	-0.472889264536  	extrapolatedDCA
1.33333333333  	-1.48125  	0.509799455664  	0.956050923086  	0.01472773121  	-0.436174768586  	extrapolatedDCA
1.5625  	-1.48125  	0.54548146134  	1.02479090198  	0.0129889636696  	-0.389783100259  	extrapolatedDCA
1.78571428571  	-1.48125  	0.576877964682  	1.07887193804  	0.0113214081258  	-0.34596659681  	extrapolatedDCA
2.08333333333  	-1.48125  	0.61405938447  	1.13530930361  	0.00946952535784  	-0.292245592118  	extrapolatedDCA
2.5  	-1.48125  	0.657646871572  	1.19291228304  	0.00742183257388  	-0.225523344343  	extrapolatedDCA
3.125  	-1.48125  	0.708917447812  	1.24948990131  	0.0053175947287  	-0.143785607851  	extrapolatedDCA
4.16666666667  	-1.48125  	0.768762334788  	1.30183644694  	0.002701364089  	-0.0447441412336  	DCA
6.25  	-1.48125  	0.837488467086  	1.3455055682  	0.00148566924868  	0.0728571218149  	DCA
8.33333333333  	-1.48125  	0.875197845848  	1.36250028245  	0.000711094432086  	0.138573254498  	DCA
12.5  	-1.48125  	0.915000235574  	1.3753743883  	0.000385182401152  	0.208590345144  	DCA
25.0  	-1.48125  	0.956695399124  	1.38348814359  	7.54432369714e-05  	0.282401851774  	DCA
50.0  	-1.48125  	0.978166350872  	1.38558410433  	1.84514539599e-05  	0.320543328772  	DCA
0.555555555556  	-1.68125  	0.319626965  	0.554244914618  	0.0129679693183  	-0.500772183337  	extrapolatedDCA
0.617283950617  	-1.68125  	0.331538122366  	0.589901755756  	0.0134023086684  	-0.499881271853  	extrapolatedDCA
0.689655172414  	-1.68125  	0.345729256078  	0.630485751297  	0.0136487114171  	-0.497224486078  	extrapolatedDCA
0.77519379845  	-1.68125  	0.363443164306  	0.677076705499  	0.014047093051  	-0.492897203479  	extrapolatedDCA
0.877192982456  	-1.68125  	0.383057550686  	0.728815002451  	0.0140142267369  	-0.4831457386  	extrapolatedDCA
1.0  	-1.68125  	0.40791935023  	0.788486466592  	0.0140031863795  	-0.468986633348  	extrapolatedDCA
1.14942528736  	-1.68125  	0.436396273802  	0.853071267651  	0.0137179077139  	-0.447550135388  	extrapolatedDCA
1.33333333333  	-1.68125  	0.469963474858  	0.922254451742  	0.0128416588235  	-0.418267797105  	extrapolatedDCA
1.5625  	-1.68125  	0.508406757154  	0.994121562298  	0.0115797340719  	-0.379129651764  	extrapolatedDCA
1.78571428571  	-1.68125  	0.542022208046  	1.05105354356  	0.0103755091238  	-0.340550379295  	extrapolatedDCA
2.08333333333  	-1.68125  	0.581869156504  	1.11128118773  	0.00873347008932  	-0.291424052528  	extrapolatedDCA
2.5  	-1.68125  	0.628732737948  	1.17329890443  	0.00702225158288  	-0.228846068888  	extrapolatedDCA
3.125  	-1.68125  	0.683877483126  	1.23475072788  	0.00510432141806  	-0.150260018064  	extrapolatedDCA
4.16666666667  	-1.68125  	0.748450367878  	1.29219644727  	0.00260905518498  	-0.0528022412982  	DCA
6.25  	-1.68125  	0.822993444046  	1.34061551495  	0.00147949617841  	0.0652134462842  	DCA
8.33333333333  	-1.68125  	0.863968026532  	1.35958433841  	0.00070468176064  	0.132033095255  	DCA
12.5  	-1.68125  	0.907314354912  	1.37401062125  	0.000387317693768  	0.203698728458  	DCA
25.0  	-1.68125  	0.952763921554  	1.38313221729  	7.9230967078e-05  	0.279723978961  	DCA
50.0  	-1.68125  	0.976181983684  	1.38549342683  	2.10389822012e-05  	0.319155050995  	DCA
0.555555555556  	-1.88125  	0.268115057932  	0.512893350897  	0.00896183745748  	-0.431985699761  	extrapolatedDCA
0.617283950617  	-1.88125  	0.281791026298  	0.547791796807  	0.00946540964134  	-0.437235526299  	extrapolatedDCA
0.689655172414  	-1.88125  	0.297823730446  	0.588550448828  	0.0100572951187  	-0.440766892264  	extrapolatedDCA
0.77519379845  	-1.88125  	0.316934494756  	0.634840337648  	0.0106443261052  	-0.442823725944  	extrapolatedDCA
0.877192982456  	-1.88125  	0.339045080662  	0.688097832452  	0.0110934078633  	-0.440440603866  	extrapolatedDCA
1.0  	-1.88125  	0.365057498692  	0.747679250405  	0.0114668030807  	-0.433493148686  	extrapolatedDCA
1.14942528736  	-1.88125  	0.39614208036  	0.814642661354  	0.0114531870818  	-0.42009868536  	extrapolatedDCA
1.33333333333  	-1.88125  	0.43125510786  	0.885768715866  	0.0110528634601  	-0.398018054768  	extrapolatedDCA
1.5625  	-1.88125  	0.47228745962  	0.961212617345  	0.0103332936905  	-0.366250827293  	extrapolatedDCA
1.78571428571  	-1.88125  	0.50836103071  	1.02172633223  	0.00936017152016  	-0.333033345615  	extrapolatedDCA
2.08333333333  	-1.88125  	0.550295859988  	1.08558855843  	0.0081572741573  	-0.288786777123  	extrapolatedDCA
2.5  	-1.88125  	0.600029487786  	1.15212684997  	0.0068037683449  	-0.230646430618  	extrapolatedDCA
3.125  	-1.88125  	0.65915980251  	1.2189406313  	0.00491759161324  	-0.155607469088  	extrapolatedDCA
4.16666666667  	-1.88125  	0.72838839323  	1.28182660782  	0.00253797080392  	-0.0602668827688  	DCA
6.25  	-1.88125  	0.808552576502  	1.33532372424  	0.0014615971169  	0.0578664567687  	DCA
8.33333333333  	-1.88125  	0.85281195954  	1.35642570522  	0.00068520573206  	0.125586708888  	DCA
12.5  	-1.88125  	0.899638003036  	1.37253045247  	0.000380946137944  	0.19887194849  	DCA
25.0  	-1.88125  	0.94883341886  	1.38274561983  	8.17212456158e-05  	0.277061975744  	DCA
50.0  	-1.88125  	0.974198067428  	1.38539486433  	1.82312780224e-05  	0.317765907387  	DCA
0.555555555556  	-2.08125  	0.21998573665  	0.464775583488  	0.00582256164356  	-0.363450043938  	extrapolatedDCA
0.617283950617  	-2.08125  	0.235501855002  	0.501221547465  	0.00648932218144  	-0.37436780578  	extrapolatedDCA
0.689655172414  	-2.08125  	0.252893385724  	0.542009307161  	0.00718403228182  	-0.383914607232  	extrapolatedDCA
0.77519379845  	-2.08125  	0.27362446188  	0.589379591368  	0.0078644676723  	-0.392373316735  	extrapolatedDCA
0.877192982456  	-2.08125  	0.29771640627  	0.643595934043  	0.00862065985298  	-0.397739512055  	extrapolatedDCA
1.0  	-2.08125  	0.325227894372  	0.705299955014  	0.00911894982338  	-0.397132693079  	extrapolatedDCA
1.14942528736  	-2.08125  	0.357047510516  	0.772665471563  	0.00932930389758  	-0.39103628544  	extrapolatedDCA
1.33333333333  	-2.08125  	0.39440642878  	0.847371795408  	0.00939550157232  	-0.376200584794  	extrapolatedDCA
1.5625  	-2.08125  	0.437399744926  	0.926424658162  	0.00895538860952  	-0.351512683183  	extrapolatedDCA
1.78571428571  	-2.08125  	0.474730036516  	0.989681502566  	0.00842952381246  	-0.323524205922  	extrapolatedDCA
2.08333333333  	-2.08125  	0.519715001038  	1.05830638352  	0.00746970470808  	-0.284808522835  	extrapolatedDCA
2.5  	-2.08125  	0.57257178841  	1.12995266281  	0.00632852729994  	-0.231458934673  	extrapolatedDCA
3.125  	-2.08125  	0.635319526372  	1.20228461784  	0.00482190453298  	-0.160369262712  	extrapolatedDCA
4.16666666667  	-2.08125  	0.70852103031  	1.27073142245  	0.00246617862262  	-0.0671412502396  	DCA
6.25  	-2.08125  	0.794211763164  	1.3296416219  	0.00143463136818  	0.0507629023019  	DCA
8.33333333333  	-2.08125  	0.84163832164  	1.35302273283  	0.000697046023202  	0.119361710513  	DCA
12.5  	-2.08125  	0.891977874212  	1.37093404338  	0.000374514729348  	0.194091708998  	DCA
25.0  	-2.08125  	0.944906039504  	1.38232810503  	7.94261958216e-05  	0.27440550517  	DCA
50.0  	-2.08125  	0.972214416692  	1.38528841683  	1.95447934189e-05  	0.316379381544  	DCA
0.555555555556  	-2.28125  	0.176271183756  	0.411892524789  	0.00365500636258  	-0.297627595588  	extrapolatedDCA
0.617283950617  	-2.28125  	0.192452043673  	0.448930167796  	0.00425133773958  	-0.312802365998  	extrapolatedDCA
0.689655172414  	-2.28125  	0.212179880664  	0.49292293337  	0.00491077938832  	-0.329072262161  	extrapolatedDCA
0.77519379845  	-2.28125  	0.232900893572  	0.54003897779  	0.00569883262448  	-0.341840274212  	extrapolatedDCA
0.877192982456  	-2.28125  	0.258137192574  	0.596225896997  	0.00642644429418  	-0.35300512768  	extrapolatedDCA
1.0  	-2.28125  	0.2872037596  	0.659439305203  	0.00714441525382  	-0.360026149197  	extrapolatedDCA
1.14942528736  	-2.28125  	0.320737772468  	0.729849910013  	0.00760313705468  	-0.360935795996  	extrapolatedDCA
1.33333333333  	-2.28125  	0.359399352712  	0.807126130638  	0.00782678083828  	-0.353344204543  	extrapolatedDCA
1.5625  	-2.28125  	0.404702950906  	0.890728059595  	0.00792467535782  	-0.335951957874  	extrapolatedDCA
1.78571428571  	-2.28125  	0.443318947494  	0.957125646401  	0.00741588729256  	-0.313109974318  	extrapolatedDCA
2.08333333333  	-2.28125  	0.490087667832  	1.02994060486  	0.00681445925622  	-0.279363820755  	extrapolatedDCA
2.5  	-2.28125  	0.545510699282  	1.10653881073  	0.00577963193632  	-0.231132117355  	extrapolatedDCA
3.125  	-2.28125  	0.61108677302  	1.1842837282  	0.00441863974854  	-0.163906804013  	extrapolatedDCA
4.16666666667  	-2.28125  	0.688813207808  	1.25891465801  	0.0023845964085  	-0.0733909740498  	DCA
6.25  	-2.28125  	0.779934380338  	1.32356657433  	0.00143294398327  	0.0439384240383  	DCA
8.33333333333  	-2.28125  	0.830536051752  	1.34938144495  	0.000673898777592  	0.113239084864  	DCA
12.5  	-2.28125  	0.88432516101  	1.36922232298  	0.000368932844822  	0.189389534247  	DCA
25.0  	-2.28125  	0.940979680958  	1.38187980456  	7.84271025358e-05  	0.271766607103  	DCA
50.0  	-2.28125  	0.970230552668  	1.38517408433  	2.1352327773e-05  	0.31500119801  	DCA
0.555555555556  	-2.48125  	0.137674915458  	0.355974679701  	0.00214163965758  	-0.236891448544  	extrapolatedDCA
0.617283950617  	-2.48125  	0.155450962197  	0.396188209722  	0.00269747346846  	-0.257420935522  	extrapolatedDCA
0.689655172414  	-2.48125  	0.174579523071  	0.439993278634  	0.00333266076542  	-0.276268152333  	extrapolatedDCA
0.77519379845  	-2.48125  	0.196593553855  	0.490174661643  	0.00398877414124  	-0.294146482866  	extrapolatedDCA
0.877192982456  	-2.48125  	0.22225713831  	0.547469657594  	0.00465856469924  	-0.310510501329  	extrapolatedDCA
1.0  	-2.48125  	0.251568326464  	0.611996517291  	0.00546454438464  	-0.322710807782  	extrapolatedDCA
1.14942528736  	-2.48125  	0.286194399328  	0.68521601098  	0.00611134728904  	-0.3300122165  	extrapolatedDCA
1.33333333333  	-2.48125  	0.326312006028  	0.765999526096  	0.00650120932068  	-0.329424718416  	extrapolatedDCA
1.5625  	-2.48125  	0.37232179021  	0.85251738731  	0.00684863696122  	-0.318607708484  	extrapolatedDCA
1.78571428571  	-2.48125  	0.412765040972  	0.923061849303  	0.00669292342258  	-0.301084407457  	extrapolatedDCA
2.08333333333  	-2.48125  	0.461471858584  	1.00030294874  	0.0061693985027  	-0.272962163093  	extrapolatedDCA
2.5  	-2.48125  	0.51888406232  	1.08177404279  	0.0054440885542  	-0.229611360912  	extrapolatedDCA
3.125  	-2.48125  	0.587762019756  	1.16562535066  	0.00429747271742  	-0.166629054174  	extrapolatedDCA
4.16666666667  	-2.48125  	0.669402480978  	1.2464398281  	0.002286368864  	-0.0791272068642  	DCA
6.25  	-2.48125  	0.76577048085  	1.31711820593  	0.00140595722049  	0.0373705043378  	DCA
8.33333333333  	-2.48125  	0.81948325609  	1.34550450673  	0.000665219282454  	0.107249862735  	DCA
12.5  	-2.48125  	0.8766795002  	1.36739536031  	0.000373174344844  	0.184757480102  	DCA
25.0  	-2.48125  	0.937055649398  	1.38140089966  	8.06138182248e-05  	0.26913907992  	DCA
50.0  	-2.48125  	0.968247404502  	1.38505186683  	1.90359199766e-05  	0.313620517898  	DCA
0.555555555556  	-2.68125  	0.106496945685  	0.303253572022  	0.0012678467969  	-0.185539428742  	extrapolatedDCA
0.617283950617  	-2.68125  	0.123298543439  	0.343555128875  	0.00167855066831  	-0.206956233233  	extrapolatedDCA
0.689655172414  	-2.68125  	0.142165683617  	0.388026726008  	0.00214942658608  	-0.22849168619  	extrapolatedDCA
0.77519379845  	-2.68125  	0.163879567604  	0.438923397808  	0.00273387065926  	-0.249438801774  	extrapolatedDCA
0.877192982456  	-2.68125  	0.190021063919  	0.498311406396  	0.0034395532827  	-0.270491720441  	extrapolatedDCA
1.0  	-2.68125  	0.21900490064  	0.563884477035  	0.00405892594436  	-0.286688041589  	extrapolatedDCA
1.14942528736  	-2.68125  	0.254434228694  	0.64009844558  	0.00483425136664  	-0.299848275357  	extrapolatedDCA
1.33333333333  	-2.68125  	0.295182726696  	0.723848115944  	0.00541959639974  	-0.305294512435  	extrapolatedDCA
1.5625  	-2.68125  	0.342227341224  	0.814200731976  	0.00583177779954  	-0.300910351908  	extrapolatedDCA
1.78571428571  	-2.68125  	0.383472141964  	0.887863079058  	0.0058127630433  	-0.288409137763  	extrapolatedDCA
2.08333333333  	-2.68125  	0.433215341444  	0.96907065013  	0.00550902687004  	-0.26512438808  	extrapolatedDCA
2.5  	-2.68125  	0.49346376874  	1.05657616628  	0.00506475418498  	-0.227090256037  	extrapolatedDCA
3.125  	-2.68125  	0.564413029254  	1.14581037381  	0.00396621276126  	-0.168389041851  	extrapolatedDCA
4.16666666667  	-2.68125  	0.65023193466  	1.23331830749  	0.00223618373222  	-0.084314768394  	DCA
6.25  	-2.68125  	0.751659754366  	1.3102888105  	0.00137806424618  	0.0310876456746  	DCA
8.33333333333  	-2.68125  	0.808409665424  	1.34138367281  	0.000675489393662  	0.101485409904  	DCA
12.5  	-2.68125  	0.869060808554  	1.3654541644  	0.00038404565242  	0.180162798797  	DCA
25.0  	-2.68125  	0.933132591446  	1.38089131573  	8.06872606896e-05  	0.266529826118  	DCA
50.0  	-2.68125  	0.966264169536  	1.38492176433  	1.75000036706e-05  	0.312246705086  	DCA
0.555555555556  	-2.88125  	0.0806166567766  	0.252684500467  	0.000720981813524  	-0.141887604111  	extrapolatedDCA
0.617283950617  	-2.88125  	0.095452679901  	0.2903793998  	0.000961796284372  	-0.162507371492  	extrapolatedDCA
0.689655172414  	-2.88125  	0.113483199222  	0.335602600991  	0.00134608125505  	-0.184901376915  	extrapolatedDCA
0.77519379845  	-2.88125  	0.135308514333  	0.388797947429  	0.0018225788507  	-0.208833888995  	extrapolatedDCA
0.877192982456  	-2.88125  	0.160630000419  	0.448938768577  	0.00242589926864  	-0.232131431661  	extrapolatedDCA
1.0  	-2.88125  	0.189659705625  	0.516281424689  	0.00313292836278  	-0.252595995193  	extrapolatedDCA
1.14942528736  	-2.88125  	0.224732154744  	0.594102825261  	0.00378287480796  	-0.270078802704  	extrapolatedDCA
1.33333333333  	-2.88125  	0.265889211536  	0.680968467372  	0.00446045557172  	-0.280986012012  	extrapolatedDCA
1.5625  	-2.88125  	0.313061108774  	0.774303709062  	0.00493769755166  	-0.282038178345  	extrapolatedDCA
1.78571428571  	-2.88125  	0.355808052584  	0.852288997395  	0.00509345284458  	-0.274885234935  	extrapolatedDCA
2.08333333333  	-2.88125  	0.406689736142  	0.937693415667  	0.00505227672006  	-0.256739754118  	extrapolatedDCA
2.5  	-2.88125  	0.467926700256  	1.02963304795  	0.00460921486246  	-0.223446938866  	extrapolatedDCA
3.125  	-2.88125  	0.542109061118  	1.12549089828  	0.00378441698582  	-0.169726228869  	extrapolatedDCA
4.16666666667  	-2.88125  	0.63135921791  	1.21959592703  	0.00215691530134  	-0.0889687035791  	DCA
6.25  	-2.88125  	0.737677272102  	1.30310012243  	0.00133831056122  	0.0250537357862  	DCA
8.33333333333  	-2.88125  	0.797443093426  	1.33704019876  	0.000678142567146  	0.0957964677631  	DCA
12.5  	-2.88125  	0.861447203078  	1.36339902151  	0.000387470378654  	0.175649334964  	DCA
25.0  	-2.88125  	0.929211456594  	1.3803511873  	8.03652521908e-05  	0.263935417427  	DCA
50.0  	-2.88125  	0.964281493986  	1.38478377683  	1.94225392273e-05  	0.310873128275  	DCA
0.555555555556  	-3.08125  	0.0591787477826  	0.203823145497  	0.000380039730478  	-0.105257181526  	extrapolatedDCA
0.617283950617  	-3.08125  	0.0732342764892  	0.242754866667  	0.00058056833934  	-0.12572355038  	extrapolatedDCA
0.689655172414  	-3.08125  	0.0901731688934  	0.287806374081  	0.00082783771751  	-0.148477887617  	extrapolatedDCA
0.77519379845  	-3.08125  	0.110365038156  	0.340200133637  	0.00120690106569  	-0.172326925822  	extrapolatedDCA
0.877192982456  	-3.08125  	0.134507582966  	0.400298104128  	0.0016797390632  	-0.197078426025  	extrapolatedDCA
1.0  	-3.08125  	0.163224089284  	0.469555170776  	0.00230427628652  	-0.220584482128  	extrapolatedDCA
1.14942528736  	-3.08125  	0.197790983642  	0.549041442285  	0.0029478720655  	-0.241745635802  	extrapolatedDCA
1.33333333333  	-3.08125  	0.237967362948  	0.636859186561  	0.00357151616472  	-0.256651065311  	extrapolatedDCA
1.5625  	-3.08125  	0.286129902814  	0.734760992369  	0.0041635057444  	-0.263587273476  	extrapolatedDCA
1.78571428571  	-3.08125  	0.32900844666  	0.815476099775  	0.0043800480019  	-0.260823945882  	extrapolatedDCA
2.08333333333  	-3.08125  	0.380545811078  	0.904787883256  	0.00444156543002  	-0.247308415955  	extrapolatedDCA
2.5  	-3.08125  	0.443631281476  	1.00230868697  	0.0042740226044  	-0.219197414936  	extrapolatedDCA
3.125  	-3.08125  	0.520298954128  	1.10450332741  	0.0034247921544  	-0.170265680503  	extrapolatedDCA
4.16666666667  	-3.08125  	0.612674648538  	1.205245943  	0.00213719657664  	-0.0930852261329  	DCA
6.25  	-3.08125  	0.723766080876  	1.29554299773  	0.0013610808924  	0.0192908917849  	DCA
8.33333333333  	-3.08125  	0.786513112828  	1.33246643877  	0.00068871173338  	0.090270776581  	DCA
12.5  	-3.08125  	0.8538502477  	1.36123097819  	0.000380985954372  	0.171199730368  	DCA
25.0  	-3.08125  	0.925293199788  	1.3797803886  	8.28898721886e-05  	0.26135169566  	DCA
50.0  	-3.08125  	0.962298743072  	1.38463790433  	2.04959670024e-05  	0.309506110609  	DCA
0.555555555556  	-3.28125  	0.0436498863576  	0.163748808822  	0.000202892507596  	-0.0780483924011  	extrapolatedDCA
0.617283950617  	-3.28125  	0.0558826251626  	0.200519381621  	0.000328143863394  	-0.096612632194  	extrapolatedDCA
0.689655172414  	-3.28125  	0.0706836300294  	0.243092646505  	0.000515601424678  	-0.11735221711  	extrapolatedDCA
0.77519379845  	-3.28125  	0.0893428682498  	0.294469939714  	0.000796110609046  	-0.140948659416  	extrapolatedDCA
0.877192982456  	-3.28125  	0.111844600926  	0.35378398217  	0.00116070929605  	-0.16578216086  	extrapolatedDCA
1.0  	-3.28125  	0.139619372109  	0.423806819794  	0.00165644064068  	-0.191215637915  	extrapolatedDCA
1.14942528736  	-3.28125  	0.173291355233  	0.504401761774  	0.00223398394018  	-0.215156469237  	extrapolatedDCA
1.33333333333  	-3.28125  	0.212823953126  	0.594170273255  	0.00289036630988  	-0.233560374266  	extrapolatedDCA
1.5625  	-3.28125  	0.260465266072  	0.694401477227  	0.00348449422792  	-0.245026585839  	extrapolatedDCA
1.78571428571  	-3.28125  	0.303676150614  	0.778472404582  	0.00381129321056  	-0.246300597006  	extrapolatedDCA
2.08333333333  	-3.28125  	0.356467549688  	0.872669042278  	0.00397826611762  	-0.237791696101  	extrapolatedDCA
2.5  	-3.28125  	0.419828576524  	0.974129751341  	0.00380924833958  	-0.214188728119  	extrapolatedDCA
3.125  	-3.28125  	0.498487982412  	1.08245765268  	0.00333466157382  	-0.16993542163  	extrapolatedDCA
4.16666666667  	-3.28125  	0.594244741022  	1.19030908719  	0.00204421319448  	-0.0967172882374  	DCA
6.25  	-3.28125  	0.709957829862  	1.28763907157  	0.00131248223479  	0.0138030667091  	DCA
8.33333333333  	-3.28125  	0.77560723048  	1.32766088944  	0.000671617757004  	0.0849140913354  	DCA
12.5  	-3.28125  	0.846271965592  	1.35895044194  	0.00038110909468  	0.166805835505  	DCA
25.0  	-3.28125  	0.92137589537  	1.37917910943  	8.14578228662e-05  	0.258787061662  	DCA
50.0  	-3.28125  	0.960316346376  	1.38448414683  	2.03257843542e-05  	0.308141616899  	DCA
0.555555555556  	-3.48125  	0.0314544641182  	0.127844021815  	0.000103712111967  	-0.0566269423186  	extrapolatedDCA
0.617283950617  	-3.48125  	0.041961791367  	0.162516963603  	0.000184029436113  	-0.0728603719153  	extrapolatedDCA
0.689655172414  	-3.48125  	0.055040135448  	0.202905148737  	0.000318510753472  	-0.0919906133921  	extrapolatedDCA
0.77519379845  	-3.48125  	0.0716230277928  	0.25168334399  	0.000497874795542  	-0.113982266156  	extrapolatedDCA
0.877192982456  	-3.48125  	0.092705980426  	0.310668929687  	0.000795639687842  	-0.13863931738  	extrapolatedDCA
1.0  	-3.48125  	0.119027608593  	0.380530590339  	0.00122441211073  	-0.164729439299  	extrapolatedDCA
1.14942528736  	-3.48125  	0.150389883801  	0.459384470187  	0.00171420845123  	-0.189197513419  	extrapolatedDCA
1.33333333333  	-3.48125  	0.190016802654  	0.552471301945  	0.00232969888396  	-0.211710030124  	extrapolatedDCA
1.5625  	-3.48125  	0.236931836214  	0.654838142511  	0.00288411266848  	-0.227092544468  	extrapolatedDCA
1.78571428571  	-3.48125  	0.27962883269  	0.741106160677  	0.00329917025978  	-0.231534274898  	extrapolatedDCA
2.08333333333  	-3.48125  	0.332591623192  	0.838771011949  	0.00354904545564  	-0.2274498475  	extrapolatedDCA
2.5  	-3.48125  	0.397521021512  	0.945996765906  	0.00353115094826  	-0.208805382282  	extrapolatedDCA
3.125  	-3.48125  	0.477657156084  	1.060092324  	0.00312280401196  	-0.169293174362  	extrapolatedDCA
4.16666666667  	-3.48125  	0.576211086204  	1.17490294603  	0.00190203856445  	-0.0998698865315  	DCA
6.25  	-3.48125  	0.69631532987  	1.2794097796  	0.00129770585078  	0.00850592529342  	DCA
8.33333333333  	-3.48125  	0.764769075658  	1.32263451482  	0.000667674184294  	0.0796824205942  	DCA
12.5  	-3.48125  	0.83872218598  	1.35655994388  	0.000378967974558  	0.16246084238  	DCA
25.0  	-3.48125  	0.917462644802  	1.37854743468  	8.29815028196e-05  	0.256230507854  	DCA
50.0  	-3.48125  	0.958334819324  	1.38432250433  	1.91068594644e-05  	0.306775797784  	DCA
0.555555555556  	-3.68125  	0.0225663660146  	0.0993877423914  	5.57291587266e-05  	-0.0407030894369  	extrapolatedDCA
0.617283950617  	-3.68125  	0.0307929099366  	0.128533141713  	9.5292419737e-05  	-0.0538526358312  	extrapolatedDCA
0.689655172414  	-3.68125  	0.042507858776  	0.167746901963  	0.000179341242876  	-0.0713409060228  	extrapolatedDCA
0.77519379845  	-3.68125  	0.0571279344388  	0.213805553019  	0.00031179271572  	-0.0914152352004  	extrapolatedDCA
0.877192982456  	-3.68125  	0.0761980807252  	0.270374616529  	0.000542574097108  	-0.114864244649  	extrapolatedDCA
1.0  	-3.68125  	0.100808579501  	0.339081740194  	0.000852549937724  	-0.14098609861  	extrapolatedDCA
1.14942528736  	-3.68125  	0.130860532904  	0.418292747027  	0.00127028937454  	-0.166519130108  	extrapolatedDCA
1.33333333333  	-3.68125  	0.16862296887  	0.510937820957  	0.00182385909489  	-0.190619190058  	extrapolatedDCA
1.5625  	-3.68125  	0.214673404804  	0.615390870488  	0.00241906217458  	-0.209153317386  	extrapolatedDCA
1.78571428571  	-3.68125  	0.257263273176  	0.704383249988  	0.00280815613052  	-0.217181533535  	extrapolatedDCA
2.08333333333  	-3.68125  	0.309933809446  	0.805054143847  	0.00311644864704  	-0.216796667545  	extrapolatedDCA
2.5  	-3.68125  	0.375340493454  	0.916737769562  	0.00322484666586  	-0.202676133031  	extrapolatedDCA
3.125  	-3.68125  	0.45712385114  	1.03703138776  	0.00290522564594  	-0.167897072953  	extrapolatedDCA
4.16666666667  	-3.68125  	0.558349612166  	1.15890218507  	0.00185336899073  	-0.102564054689  	DCA
6.25  	-3.68125  	0.68278169569  	1.27084948499  	0.00126791556568  	0.00348467760686  	DCA
8.33333333333  	-3.68125  	0.753990188428  	1.31739070347  	0.000653520917322  	0.0746029911775  	DCA
12.5  	-3.68125  	0.83119377776  	1.35405927392  	0.000368915034612  	0.158173669313  	DCA
25.0  	-3.68125  	0.913552238192  	1.37788529798  	8.3213984905e-05  	0.253687377906  	DCA
50.0  	-3.68125  	0.95635307105  	1.38415297683  	1.8206204908e-05  	0.305417699164  	DCA
0.555555555556  	-3.88125  	0.0159999690398  	0.0764218592117  	2.90638339258e-05  	-0.0290210725778  	extrapolatedDCA
0.617283950617  	-3.88125  	0.0229508808506  	0.10319556569  	5.61222899528e-05  	-0.0402711555538  	extrapolatedDCA
0.689655172414  	-3.88125  	0.0324264038624  	0.13727332186  	0.000105851418307  	-0.054761136623  	extrapolatedDCA
0.77519379845  	-3.88125  	0.0451793646064  	0.180224237293  	0.00019894234068  	-0.0727745423213  	extrapolatedDCA
0.877192982456  	-3.88125  	0.0624613539524  	0.234767669108  	0.000356483245264  	-0.0947676133821  	extrapolatedDCA
1.0  	-3.88125  	0.0848419210244  	0.300800370286  	0.000607973142826  	-0.119657575958  	extrapolatedDCA
1.14942528736  	-3.88125  	0.112868054379  	0.378363138081  	0.000947578264178  	-0.14508781945  	extrapolatedDCA
1.33333333333  	-3.88125  	0.149066928028  	0.470938840182  	0.00142341965128  	-0.170740577107  	extrapolatedDCA
1.5625  	-3.88125  	0.193608841987  	0.576090154684  	0.00195537477202  	-0.191597801103  	extrapolatedDCA
1.78571428571  	-3.88125  	0.235394282584  	0.666677279426  	0.00242071373552  	-0.202325047289  	extrapolatedDCA
2.08333333333  	-3.88125  	0.28848932831  	0.771515299869  	0.0027676700422  	-0.206071121323  	extrapolatedDCA
2.5  	-3.88125  	0.35376129091  	0.886903309607  	0.00286593635752  	-0.196026302259  	extrapolatedDCA
3.125  	-3.88125  	0.436746942734  	1.01305788492  	0.00270020081584  	-0.16581385717  	extrapolatedDCA
4.16666666667  	-3.88125  	0.540983114206  	1.1425562792  	0.00180351294128  	-0.104916794029  	DCA
6.25  	-3.88125  	0.669316056562  	1.26194038961  	0.00123406973301  	-0.00127569797913  	DCA
8.33333333333  	-3.88125  	0.743294719792  	1.31194056152  	0.000633021273386  	0.0696476426818  	DCA
12.5  	-3.88125  	0.823670014848  	1.35144718658  	0.000365402860256  	0.153970962107  	DCA
25.0  	-3.88125  	0.909641585644  	1.37719279038  	8.46794815044e-05  	0.251167797132  	DCA
50.0  	-3.88125  	0.954372053826  	1.38397556433  	1.77649538435e-05  	0.304059958181  	DCA
0.555555555556  	-4.08125  	0.0112937707429  	0.0577503398273  	1.27481041476e-05  	-0.0204951372685  	extrapolatedDCA
0.617283950617  	-4.08125  	0.0168359713169  	0.0807337048384  	2.95528335436e-05  	-0.0296021912218  	extrapolatedDCA
0.689655172414  	-4.08125  	0.0248326856958  	0.11168574591  	6.16312202798e-05  	-0.041994347001  	extrapolatedDCA
0.77519379845  	-4.08125  	0.0355716385396  	0.150278242397  	0.000120717726629  	-0.0575255180378  	extrapolatedDCA
0.877192982456  	-4.08125  	0.0508035238488  	0.201296185733  	0.000238190383788  	-0.0775113567135  	extrapolatedDCA
1.0  	-4.08125  	0.07090910599  	0.264018677568  	0.000421454361006  	-0.10067777735  	extrapolatedDCA
1.14942528736  	-4.08125  	0.0972914292564  	0.340507792434  	0.00070729394126  	-0.126144271824  	extrapolatedDCA
1.33333333333  	-4.08125  	0.131505272345  	0.432071796394  	0.00111900674879  	-0.152164525954  	extrapolatedDCA
1.5625  	-4.08125  	0.17489537996  	0.538483863698  	0.00164967195059  	-0.175377264129  	extrapolatedDCA
1.78571428571  	-4.08125  	0.216031397412  	0.630972151497  	0.00202694447834  	-0.18863208491  	extrapolatedDCA
2.08333333333  	-4.08125  	0.268086807652  	0.737614279567  	0.00243083687888  	-0.19523688546  	extrapolatedDCA
2.5  	-4.08125  	0.333798105992  	0.85764319311  	0.00261949945078  	-0.189398563595  	extrapolatedDCA
3.125  	-4.08125  	0.417675549524  	0.989458756066  	0.00255885618212  	-0.163573416025  	extrapolatedDCA
4.16666666667  	-4.08125  	0.5236983015  	1.12562384072  	0.00169817021166  	-0.106728990779  	DCA
6.25  	-4.08125  	0.655977874486  	1.2527193226  	0.00120822930186  	-0.00578876476458  	DCA
8.33333333333  	-4.08125  	0.732657391454  	1.30628002187  	0.00062538588205  	0.0648434418786  	DCA
12.5  	-4.08125  	0.816164265956  	1.34872569119  	0.000361438249522  	0.149834448359  	DCA
25.0  	-4.08125  	0.905736209462  	1.3764699552  	9.2178915028e-05  	0.248654130544  	DCA
50.0  	-4.08125  	0.952390642278  	1.38379026683  	1.6550909024e-05  	0.302710644952  	DCA
0.555555555556  	-4.28125  	0.00797286878748  	0.0437053986169  	6.85398327056e-06  	-0.014450396525  	extrapolatedDCA
0.617283950617  	-4.28125  	0.0122700058557  	0.0628639210922  	1.67990544928e-05  	-0.02157746735  	extrapolatedDCA
0.689655172414  	-4.28125  	0.0188011094628  	0.0897214705068  	3.48989860702e-05  	-0.0319618273462  	extrapolatedDCA
0.77519379845  	-4.28125  	0.0280924151098  	0.125533137554  	7.84351022534e-05  	-0.0454825863469  	extrapolatedDCA
0.877192982456  	-4.28125  	0.0410485477608  	0.171526245396  	0.000152607602533  	-0.0629154499638  	extrapolatedDCA
1.0  	-4.28125  	0.059030706302  	0.230681400487  	0.000290718089682  	-0.0843424106782  	extrapolatedDCA
1.14942528736  	-4.28125  	0.0832258039552  	0.304388570312  	0.000529812071596  	-0.108682151374  	extrapolatedDCA
1.33333333333  	-4.28125  	0.115837956495  	0.395437074123  	0.000857280709728  	-0.1353118143  	extrapolatedDCA
1.5625  	-4.28125  	0.157371516462  	0.50144971824  	0.00131282298188  	-0.159819984427  	extrapolatedDCA
1.78571428571  	-4.28125  	0.197063377936  	0.594178005412  	0.00166797638099  	-0.174681501126  	extrapolatedDCA
2.08333333333  	-4.28125  	0.248977686478  	0.704176461184  	0.00212640978284  	-0.184581819591  	extrapolatedDCA
2.5  	-4.28125  	0.314669269378  	0.828282985387  	0.00231708837272  	-0.182472238224  	extrapolatedDCA
3.125  	-4.28125  	0.39906225253  	0.965327268528  	0.00241894794042  	-0.160958616404  	extrapolatedDCA
4.16666666667  	-4.28125  	0.50698719146  	1.10846647923  	0.00166044956718  	-0.108268791574  	DCA
6.25  	-4.28125  	0.642770334904  	1.24319679242  	0.00116951567358  	-0.0100810559192  	DCA
8.33333333333  	-4.28125  	0.722071899628  	1.30040872989  	0.00062523924334  	0.0601760193889  	DCA
12.5  	-4.28125  	0.808671715376  	1.34589452703  	0.000369201011394  	0.145769687861  	DCA
25.0  	-4.28125  	0.901834040236  	1.37571699429  	8.09070333346e-05  	0.246154877706  	DCA
50.0  	-4.28125  	0.950410574812  	1.38359708433  	1.90823930716e-05  	0.301358236734  	DCA
0.555555555556  	-4.48125  	0.0056579582205  	0.0330147755068  	3.05378490346e-06  	-0.0102783126186  	extrapolatedDCA
0.617283950617  	-4.48125  	0.00883606445658  	0.0482115327803  	8.14776156036e-06  	-0.0155701376009  	extrapolatedDCA
0.689655172414  	-4.48125  	0.0140536618626  	0.0712004121585  	2.0581882708e-05  	-0.0238966396238  	extrapolatedDCA
0.77519379845  	-4.48125  	0.0220273034166  	0.103690552891  	4.6944278089e-05  	-0.0358002362425  	extrapolatedDCA
0.877192982456  	-4.48125  	0.033240591748  	0.145870260546  	9.57119472922e-05  	-0.0511548017721  	extrapolatedDCA
1.0  	-4.48125  	0.0494898626836  	0.202321088744  	0.00020395115059  	-0.070940347539  	extrapolatedDCA
1.14942528736  	-4.48125  	0.0717761425522  	0.273489164273  	0.000382269989914  	-0.0943018933284  	extrapolatedDCA
1.33333333333  	-4.48125  	0.101392032182  	0.360135114806  	0.000652301172752  	-0.119447741255  	extrapolatedDCA
1.5625  	-4.48125  	0.14118150117  	0.465781278346  	0.0010577948148  	-0.144912256045  	extrapolatedDCA
1.78571428571  	-4.48125  	0.180225768867  	0.560224615067  	0.00141643760183  	-0.161952146731  	extrapolatedDCA
2.08333333333  	-4.48125  	0.23020380663  	0.670246991225  	0.00181020469343  	-0.17347264821  	extrapolatedDCA
2.5  	-4.48125  	0.29581661107  	0.7982923825  	0.00214262904158  	-0.175087123266  	extrapolatedDCA
3.125  	-4.48125  	0.380614305744  	0.940503794784  	0.0022080108115  	-0.157757155837  	extrapolatedDCA
4.16666666667  	-4.48125  	0.490449450184  	1.09079495275  	0.00157484328078  	-0.109365914893  	DCA
6.25  	-4.48125  	0.629772740348  	1.23342706098  	0.00115857329665  	-0.0141676766294  	DCA
8.33333333333  	-4.48125  	0.711531770108  	1.29432640356  	0.000611244032278  	0.0556678073252  	DCA
12.5  	-4.48125  	0.801214609374  	1.34295826703  	0.000366169332328  	0.141747421131  	DCA
25.0  	-4.48125  	0.897934994208  	1.37493387446  	8.21613878866e-05  	0.243669488288  	DCA
50.0  	-4.48125  	0.948430552212  	1.38339601683  	1.74707760965e-05  	0.300011383607  	DCA
0.555555555556  	-4.68125  	0.0039463668745  	0.0244063700238  	1.77880079703e-06  	-0.00717393680415  	extrapolatedDCA
0.617283950617  	-4.68125  	0.00651551598758  	0.0374600534879  	4.44644211228e-06  	-0.0115135756857  	extrapolatedDCA
0.689655172414  	-4.68125  	0.0106890953675  	0.0570920404575  	1.08680104988e-05  	-0.0181953187045  	extrapolatedDCA
0.77519379845  	-4.68125  	0.0170851708059  	0.0846861040837  	2.75261854088e-05  	-0.0278866494526  	extrapolatedDCA
0.877192982456  	-4.68125  	0.0268224732046  	0.123459822746  	6.41286974896e-05  	-0.0413858512985  	extrapolatedDCA
1.0  	-4.68125  	0.0409484715804  	0.175075007477  	0.000138732915223  	-0.0590099929603  	extrapolatedDCA
1.14942528736  	-4.68125  	0.0610731434942  	0.242458168815  	0.000279881309518  	-0.080749513447  	extrapolatedDCA
1.33333333333  	-4.68125  	0.0887889040906  	0.32698727552  	0.000506448786314  	-0.105523485351  	extrapolatedDCA
1.5625  	-4.68125  	0.12664665022  	0.431639338983  	0.00085954314098  	-0.131322603415  	extrapolatedDCA
1.78571428571  	-4.68125  	0.164045327966  	0.525718152511  	0.00118915010629  	-0.149053303072  	extrapolatedDCA
2.08333333333  	-4.68125  	0.213067195832  	0.637290271964  	0.00153849275608  	-0.163065433435  	extrapolatedDCA
2.5  	-4.68125  	0.277993522922  	0.768301417921  	0.00190928979875  	-0.16774355793  	extrapolatedDCA
3.125  	-4.68125  	0.363664802578  	0.916541820942  	0.0021180988467  	-0.154576300669  	extrapolatedDCA
4.16666666667  	-4.68125  	0.474331538288  	1.07287989777  	0.00150676880366  	-0.110176622873  	DCA
6.25  	-4.68125  	0.61683785984  	1.22333687901  	0.00113158115954  	-0.0179913702719  	DCA
8.33333333333  	-4.68125  	0.701051444572  	1.28804069323  	0.000612273993778  	0.0512987269411  	DCA
12.5  	-4.68125  	0.79377763461  	1.33991554393  	0.000376866183802  	0.137793379433  	DCA
25.0  	-4.68125  	0.89403812683  	1.37412060584  	7.96093531058e-05  	0.24120124273  	DCA
50.0  	-4.68125  	0.946450609222  	1.38318706433  	1.73145057183e-05  	0.29866979006  	DCA
0.555555555556  	-4.88125  	0.00277072132104  	0.0180173450167  	6.68145857328e-07  	-0.00505505255682  	extrapolatedDCA
0.617283950617  	-4.88125  	0.00480857909532  	0.0290419996605  	2.30271641282e-06  	-0.00851082685726  	extrapolatedDCA
0.689655172414  	-4.88125  	0.00810352874232  	0.0454921103826  	5.9095071169e-06  	-0.013820781599  	extrapolatedDCA
0.77519379845  	-4.88125  	0.0132244531244  	0.069014425093  	1.95213633381e-05  	-0.0215465817584  	extrapolatedDCA
0.877192982456  	-4.88125  	0.0215402941828  	0.103795234915  	4.12680657716e-05  	-0.0333508794242  	extrapolatedDCA
1.0  	-4.88125  	0.0337546516756  	0.150748532109  	9.18529027882e-05  	-0.0488250641603  	extrapolatedDCA
1.14942528736  	-4.88125  	0.0522503881424  	0.2155157856  	0.000196255036696  	-0.0694350126065  	extrapolatedDCA
1.33333333333  	-4.88125  	0.0778798659384  	0.297225644042  	0.00038475979069  	-0.0930594242538  	extrapolatedDCA
1.5625  	-4.88125  	0.113287652714  	0.39914632884  	0.000696953315758  	-0.118384734814  	extrapolatedDCA
1.78571428571  	-4.88125  	0.14919320963  	0.49270253801  	0.000980638369686  	-0.137149687412  	extrapolatedDCA
2.08333333333  	-4.88125  	0.197075145374  	0.605575660159  	0.00133319747571  	-0.152856874768  	extrapolatedDCA
2.5  	-4.88125  	0.261140575432  	0.739146289095  	0.00167933078596  	-0.160438060074  	extrapolatedDCA
3.125  	-4.88125  	0.3462629511  	0.891229817257  	0.00185735572587  	-0.150872063631  	extrapolatedDCA
4.16666666667  	-4.88125  	0.458386633636  	1.05450716933  	0.00140232221842  	-0.110580033629  	DCA
6.25  	-4.88125  	0.604032062514  	1.21296824673  	0.0010906305611  	-0.0216043618428  	DCA
8.33333333333  	-4.88125  	0.690629458176  	1.28155568289  	0.000566905845286  	0.047074713316  	DCA
12.5  	-4.88125  	0.786358103422  	1.33676635986  	0.000368184147428  	0.133907048417  	DCA
25.0  	-4.88125  	0.89014301791  	1.37327719961  	8.49867428062e-05  	0.238750447245  	DCA
50.0  	-4.88125  	0.944471745756  	1.38297022683  	1.82092347787e-05  	0.297327680609  	DCA
0.555555555556  	-5.08125  	0.00190119523652  	0.0131998368619  	4.1879914251e-07  	-0.00346811195675  	extrapolatedDCA
0.617283950617  	-5.08125  	0.00350986850972  	0.0224270934231  	1.13631388008e-06  	-0.00621126456467  	extrapolatedDCA
0.689655172414  	-5.08125  	0.00604774176272  	0.0358202979335  	3.77618360578e-06  	-0.0103284208667  	extrapolatedDCA
0.77519379845  	-5.08125  	0.010431158771  	0.0570064515916  	1.00006527846e-05  	-0.0170469542813  	extrapolatedDCA
0.877192982456  	-5.08125  	0.0172702550304  	0.0872248596918  	2.68517192916e-05  	-0.026773968142  	extrapolatedDCA
1.0  	-5.08125  	0.0281016708464  	0.130908274679  	6.5768654732e-05  	-0.0407324150991  	extrapolatedDCA
1.14942528736  	-5.08125  	0.0443910388722  	0.190741509008  	0.000157158461518  	-0.059116249815  	extrapolatedDCA
1.33333333333  	-5.08125  	0.0679689719804  	0.269087914153  	0.000308509250004  	-0.0815905872055  	extrapolatedDCA
1.5625  	-5.08125  	0.101171283094  	0.368325509884  	0.000547921972852  	-0.106644971646  	extrapolatedDCA
1.78571428571  	-5.08125  	0.135277313944  	0.460576063659  	0.000820641859486  	-0.125603089069  	extrapolatedDCA
2.08333333333  	-5.08125  	0.18175059217  	0.573908556798  	0.00117620297525  	-0.142794255979  	extrapolatedDCA
2.5  	-5.08125  	0.244961395114  	0.710016653377  	0.00148773791969  	-0.153005158883  	extrapolatedDCA
3.125  	-5.08125  	0.329491265036  	0.865882718401  	0.00167434809407  	-0.146773734558  	extrapolatedDCA
4.16666666667  	-5.08125  	0.442846954338  	1.03590326252  	0.0013343068811  	-0.110729655023  	DCA
6.25  	-5.08125  	0.591352059034  	1.20232189701  	0.00107614619528  	-0.024990861425  	DCA
8.33333333333  	-5.08125  	0.680291502088  	1.27488128927  	0.000587195807114  	0.0429757909202  	DCA
12.5  	-5.08125  	0.778978374722  	1.33351704149  	0.00036653417318  	0.130071192131  	DCA
25.0  	-5.08125  	0.886251018878  	1.37240383828  	7.98564046906e-05  	0.23631530224  	DCA
50.0  	-5.08125  	0.942492514806  	1.38274550433  	1.99222157049e-05  	0.295993501916  	DCA
0.555555555556  	-5.28125  	0.00133500600868  	0.00959405820084  	1.93123873082e-07  	-0.00243365427588  	extrapolatedDCA
0.617283950617  	-5.28125  	0.00252956407324  	0.0168275840201  	5.66471078816e-07  	-0.00447924908401  	extrapolatedDCA
0.689655172414  	-5.28125  	0.0045769334356  	0.0282460922289  	2.31315954628e-06  	-0.00780784537921  	extrapolatedDCA
0.77519379845  	-5.28125  	0.00803861438754  	0.0458650632915  	5.79966220328e-06  	-0.0131457245073  	extrapolatedDCA
0.877192982456  	-5.28125  	0.0138959368273  	0.0730715123684  	1.71876857488e-05  	-0.0215454801023  	extrapolatedDCA
1.0  	-5.28125  	0.0231660197674  	0.112271789475  	4.54549792548e-05  	-0.0336294736064  	extrapolatedDCA
1.14942528736  	-5.28125  	0.0376188299288  	0.167645213421  	0.000104833761236  	-0.0503474356305  	extrapolatedDCA
1.33333333333  	-5.28125  	0.0591898823968  	0.242311075334  	0.000235437739286  	-0.0714794054303  	extrapolatedDCA
1.5625  	-5.28125  	0.0903260769316  	0.339013766382  	0.00044508677558  	-0.0958867533994  	extrapolatedDCA
1.78571428571  	-5.28125  	0.123086761494  	0.430807310667  	0.000693434243878  	-0.115313805256  	extrapolatedDCA
2.08333333333  	-5.28125  	0.167812796958  	0.543738336763  	0.000994969819204  	-0.133318519581  	extrapolatedDCA
2.5  	-5.28125  	0.229630481038  	0.6812316854  	0.0013583939324  	-0.145583645694  	extrapolatedDCA
3.125  	-5.28125  	0.313511797382  	0.840670061378  	0.00159002401483  	-0.142725410698  	extrapolatedDCA
4.16666666667  	-5.28125  	0.427700776512  	1.01707360819  	0.00126197242315  	-0.110594042891  	DCA
6.25  	-5.28125  	0.578897602258  	1.1914754472  	0.00104507516783  	-0.0281891233087  	DCA
8.33333333333  	-5.28125  	0.670061936712  	1.26804137249  	0.000569945491154  	0.0389994585875  	DCA
12.5  	-5.28125  	0.771604462194  	1.33016005054  	0.000359146504686  	0.126312699297  	DCA
25.0  	-5.28125  	0.882363616146  	1.3715006255  	7.95949902422e-05  	0.233891518265  	DCA
50.0  	-5.28125  	0.940514283968  	1.38251289683  	1.78723707017e-05  	0.294659511185  	DCA


==> anc/EOS/data_U1.92_anisotropy5.90 <==
# by Jakub Imriska
# 24.07.2013
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# cluster: 6x1x1 for beta*t<0.25; extrapolation using 6x1x1 and 12x2x2 for beta*t>0.25
# 500 Matsubara frequencies measured
# 6 (5 for beta*t<0.25) iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> later used in order to get the entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver via <n_i n_j>
# DCA integration: simpson_integrator with 16 points in each direction per patch
# anisotropy=5.90 (e.g. t_y=t_z=0.169491525 t_x)
# Hubbard onsite interaction U=1.92 t_x
# entropy: got using 3rd order expansion [EPSSQ=2.114909509]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.555555555556  	0.96  	1.0  	0.675503637575  	0.0929593340612  	-0.684447959564  	extrapolatedDCA
0.617283950617  	0.96  	1.0  	0.73687601691  	0.0851006720482  	-0.64847982575  	extrapolatedDCA
0.689655172414  	0.96  	1.0  	0.801404920469  	0.0766372812326  	-0.606360534271  	extrapolatedDCA
0.77519379845  	0.96  	1.0  	0.867619411922  	0.0675664996698  	-0.557932105166  	extrapolatedDCA
0.877192982456  	0.96  	1.0  	0.93517183081  	0.0581747816946  	-0.502224177394  	extrapolatedDCA
1.0  	0.96  	1.0  	1.00154629359  	0.0487481283674  	-0.440070798902  	extrapolatedDCA
1.14942528736  	0.96  	1.0  	1.06577427556  	0.039799918642  	-0.371238573201  	extrapolatedDCA
1.33333333333  	0.96  	1.0  	1.12669580092  	0.0315760647756  	-0.295877818973  	extrapolatedDCA
1.5625  	0.96  	1.0  	1.18241241044  	0.02409067762  	-0.215564339181  	extrapolatedDCA
1.78571428571  	0.96  	1.0  	1.22169188782  	0.0191301059392  	-0.150026583074  	extrapolatedDCA
2.08333333333  	0.96  	1.0  	1.25933994207  	0.0143726657599  	-0.0775384279579  	extrapolatedDCA
2.5  	0.96  	1.0  	1.29417585915  	0.0101856423921  	0.00173525255393  	extrapolatedDCA
3.125  	0.96  	1.0  	1.32503548122  	0.00658625724656  	0.0875741098666  	extrapolatedDCA
4.16666666667  	0.96  	1.0  	1.3507536455  	0.0034080665488  	0.179557760746  	DCA
6.25  	0.96  	1.0  	1.37012703341  	0.00150405321744  	0.276574006196  	DCA
8.33333333333  	0.96  	1.0  	1.37712140146  	0.000868820075824  	0.326554289145  	DCA
12.5  	0.96  	1.0  	1.38219146436  	0.000384003415184  	0.377276069035  	DCA
25.0  	0.96  	1.0  	1.38526508993  	8.66301734374e-05  	0.428525406404  	DCA
50.0  	0.96  	1.0  	1.38603679017  	2.00031832944e-05  	0.45425254292  	DCA
0.555555555556  	0.71  	0.939835144802  	0.676035985818  	0.0915522354288  	-0.734403406879  	extrapolatedDCA
0.617283950617  	0.71  	0.939576762068  	0.73739936282  	0.0838439510728  	-0.698628019206  	extrapolatedDCA
0.689655172414  	0.71  	0.939614791794  	0.801269896361  	0.075358489921  	-0.656912335847  	extrapolatedDCA
0.77519379845  	0.71  	0.939998509508  	0.866982077715  	0.066517258537  	-0.608579674832  	extrapolatedDCA
0.877192982456  	0.71  	0.94084702034  	0.933721632961  	0.057432107872  	-0.552937918231  	extrapolatedDCA
1.0  	0.71  	0.942242275936  	0.99980344187  	0.0481647025248  	-0.490063704501  	extrapolatedDCA
1.14942528736  	0.71  	0.944224101852  	1.06408061648  	0.0394040384464  	-0.419771482015  	extrapolatedDCA
1.33333333333  	0.71  	0.946874394132  	1.12486781622  	0.031272510571  	-0.342695412526  	extrapolatedDCA
1.5625  	0.71  	0.950250884004  	1.18054607162  	0.023942590615  	-0.260035079661  	extrapolatedDCA
1.78571428571  	0.71  	0.95341464923  	1.22003606772  	0.0189470136729  	-0.191898469792  	extrapolatedDCA
2.08333333333  	0.71  	0.957266155586  	1.25785734371  	0.0143294611388  	-0.116342109334  	extrapolatedDCA
2.5  	0.71  	0.961944780082  	1.29288194385  	0.0101342838023  	-0.0333133583871  	extrapolatedDCA
3.125  	0.71  	0.96753680927  	1.32406943149  	0.00660748365476  	0.0574131691063  	extrapolatedDCA
4.16666666667  	0.71  	0.974130015414  	1.35010595651  	0.00339115712908  	0.155223150166  	DCA
6.25  	0.71  	0.981761967392  	1.36979703457  	0.00148881772872  	0.259260111423  	DCA
8.33333333333  	0.71  	0.985966571498  	1.37692193463  	0.0008558665218  	0.313160880878  	DCA
12.5  	0.71  	0.990415925914  	1.38210015663  	0.000386670150068  	0.368126525274  	DCA
25.0  	0.71  	0.995100140438  	1.38524135289  	8.63519297352e-05  	0.42383078208  	DCA
50.0  	0.71  	0.997524562078  	1.38603066017  	2.2171906454e-05  	0.451867018496  	DCA
0.555555555556  	0.46  	0.878637208356  	0.678058782342  	0.0869033202316  	-0.769037539728  	extrapolatedDCA
0.617283950617  	0.46  	0.87835745781  	0.737620278462  	0.0797874381126  	-0.734260170766  	extrapolatedDCA
0.689655172414  	0.46  	0.878656040784  	0.800117421133  	0.0719802323572  	-0.693329381714  	extrapolatedDCA
0.77519379845  	0.46  	0.879595235514  	0.86441401485  	0.063759108532  	-0.645871380963  	extrapolatedDCA
0.877192982456  	0.46  	0.881409558536  	0.92995926436  	0.055035889238  	-0.590980185795  	extrapolatedDCA
1.0  	0.46  	0.884330622832  	0.995119636163  	0.0465359175938  	-0.528613008034  	extrapolatedDCA
1.14942528736  	0.46  	0.888436267014  	1.05876462238  	0.0382543359346  	-0.458512865447  	extrapolatedDCA
1.33333333333  	0.46  	0.893841896556  	1.11927457531  	0.0304541194956  	-0.381168753613  	extrapolatedDCA
1.5625  	0.46  	0.90059744465  	1.17510393649  	0.023470128946  	-0.297573013231  	extrapolatedDCA
1.78571428571  	0.46  	0.90689478561  	1.21493992166  	0.0186105193888  	-0.228205288998  	extrapolatedDCA
2.08333333333  	0.46  	0.914638163608  	1.25324735105  	0.0141014074098  	-0.150878743625  	extrapolatedDCA
2.5  	0.46  	0.92394500071  	1.28906371004  	0.010009393152  	-0.0650791946784  	extrapolatedDCA
3.125  	0.46  	0.93512055908  	1.32115622078  	0.00649309567358  	0.0293477704594  	extrapolatedDCA
4.16666666667  	0.46  	0.948291758876  	1.34817832031  	0.00338883956046  	0.13208219745  	DCA
6.25  	0.46  	0.963532221166  	1.36882038143  	0.00151389358432  	0.242505867461  	DCA
8.33333333333  	0.46  	0.971936708494  	1.37634006093  	0.000861728980376  	0.30011385692  	DCA
12.5  	0.46  	0.980833124794  	1.38182660514  	0.000394223279474  	0.359105222237  	DCA
25.0  	0.46  	0.990200441772  	1.38516957286  	8.67768541642e-05  	0.41917042018  	DCA
50.0  	0.46  	0.995049183512  	1.38601227017  	2.31042813444e-05  	0.449498897711  	DCA
0.555555555556  	0.21  	0.81566906806  	0.679783228235  	0.0798666491272  	-0.789102539736  	extrapolatedDCA
0.617283950617  	0.21  	0.815826422236  	0.73701964949  	0.0734866771208  	-0.755525587226  	extrapolatedDCA
0.689655172414  	0.21  	0.816603501156  	0.797148725896  	0.0665968151698  	-0.716112219584  	extrapolatedDCA
0.77519379845  	0.21  	0.818555946074  	0.859621221382  	0.0592074931316  	-0.670008855877  	extrapolatedDCA
0.877192982456  	0.21  	0.821600375552  	0.923258775616  	0.0515774006556  	-0.616884742722  	extrapolatedDCA
1.0  	0.21  	0.826183731068  	0.986827226373  	0.0438133664096  	-0.556383087773  	extrapolatedDCA
1.14942528736  	0.21  	0.832531812654  	1.04972043018  	0.0362474940764  	-0.487637001794  	extrapolatedDCA
1.33333333333  	0.21  	0.840807539302  	1.10990726902  	0.0290698543962  	-0.411433423216  	extrapolatedDCA
1.5625  	0.21  	0.851118326372  	1.16597449641  	0.0226428115592  	-0.328425622095  	extrapolatedDCA
1.78571428571  	0.21  	0.860555449216  	1.2063944509  	0.0180733899945  	-0.258991991412  	extrapolatedDCA
2.08333333333  	0.21  	0.872180719348  	1.24560089153  	0.0136877289603  	-0.181045243887  	extrapolatedDCA
2.5  	0.21  	0.886129602582  	1.28266262047  	0.009871722994  	-0.093747567901  	extrapolatedDCA
3.125  	0.21  	0.902795065658  	1.31630353842  	0.0064832788411  	0.00336912335954  	extrapolatedDCA
4.16666666667  	0.21  	0.922493255498  	1.3450074712  	0.00335581750452  	0.110228721993  	DCA
6.25  	0.21  	0.94533151724  	1.36718703831  	0.00149705837996  	0.226192083158  	DCA
8.33333333333  	0.21  	0.957915788576  	1.37536846613  	0.000855486918506  	0.287315353079  	DCA
12.5  	0.21  	0.971254174056  	1.38136967621  	0.000398753066204  	0.350177144848  	DCA
25.0  	0.21  	0.985301374506  	1.38504965947  	8.75889122548e-05  	0.414525434944  	DCA
50.0  	0.21  	0.992573926948  	1.38598162017  	2.33901455906e-05  	0.447132110882  	DCA
0.555555555556  	-0.04  	0.750985471828  	0.679589020249  	0.0708872499176  	-0.794700381182  	extrapolatedDCA
0.617283950617  	-0.04  	0.751895345568  	0.733738725351  	0.0655834808964  	-0.762997086075  	extrapolatedDCA
0.689655172414  	-0.04  	0.753527897546  	0.791396544405  	0.0596444815596  	-0.725424171346  	extrapolatedDCA
0.77519379845  	-0.04  	0.75672069401  	0.851131865574  	0.0536595544092  	-0.681858126162  	extrapolatedDCA
0.877192982456  	-0.04  	0.76131738491  	0.912628359296  	0.0470431794518  	-0.631315970732  	extrapolatedDCA
1.0  	-0.04  	0.767981414422  	0.974974707704  	0.0403466728874  	-0.57318448573  	extrapolatedDCA
1.14942528736  	-0.04  	0.776753865856  	1.03662929653  	0.0337896249108  	-0.507442543073  	extrapolatedDCA
1.33333333333  	-0.04  	0.787987450444  	1.09656715847  	0.0274593522844  	-0.433721372078  	extrapolatedDCA
1.5625  	-0.04  	0.80182124845  	1.15310232759  	0.021518770988  	-0.352742845442  	extrapolatedDCA
1.78571428571  	-0.04  	0.814541389618  	1.19438729607  	0.0172580029299  	-0.284346985533  	extrapolatedDCA
2.08333333333  	-0.04  	0.829923058006  	1.23496671351  	0.0132390649885  	-0.206799913666  	extrapolatedDCA
2.5  	-0.04  	0.848477647186  	1.27379349992  	0.00957064475108  	-0.119137842466  	extrapolatedDCA
3.125  	-0.04  	0.870648889968  	1.30953385448  	0.0063589194037  	-0.0205366456927  	extrapolatedDCA
4.16666666667  	-0.04  	0.89679804784  	1.34053995322  	0.00330914110278  	0.0894242953457  	DCA
6.25  	-0.04  	0.927155790554  	1.36491587598  	0.00150332581989  	0.210448627495  	DCA
8.33333333333  	-0.04  	0.943914451988  	1.37400566772  	0.00086392017676  	0.274763832851  	DCA
12.5  	-0.04  	0.96168015851  	1.38073043153  	0.000390180538596  	0.341372573718  	DCA
25.0  	-0.04  	0.980403035308  	1.3848818121  	8.9003054232e-05  	0.409913075871  	DCA
50.0  	-0.04  	0.990098705578  	1.38593871017  	2.37252466098e-05  	0.444777693432  	DCA
0.555555555556  	-0.29  	0.684564234758  	0.675983028107  	0.0605416770364  	-0.785710466703  	extrapolatedDCA
0.617283950617  	-0.29  	0.68638866471  	0.72707509501  	0.056466307807  	-0.756291714608  	extrapolatedDCA
0.689655172414  	-0.29  	0.689473616362  	0.781534578324  	0.0517757777588  	-0.721634100825  	extrapolatedDCA
0.77519379845  	-0.29  	0.694155601756  	0.838416650341  	0.0469404100826  	-0.681379373328  	extrapolatedDCA
0.877192982456  	-0.29  	0.700744240062  	0.897988174973  	0.0417139749084  	-0.634148193296  	extrapolatedDCA
1.0  	-0.29  	0.709588834128  	0.958443207778  	0.0362597369094  	-0.580079211819  	extrapolatedDCA
1.14942528736  	-0.29  	0.721054190834  	1.01931794971  	0.0307057076838  	-0.51813552471  	extrapolatedDCA
1.33333333333  	-0.29  	0.7353965539  	1.0792901765  	0.0253366627704  	-0.448070011353  	extrapolatedDCA
1.5625  	-0.29  	0.752863491996  	1.13654268023  	0.020117208185  	-0.37055355457  	extrapolatedDCA
1.78571428571  	-0.29  	0.768797097112  	1.17893732766  	0.0164155585876  	-0.304406457862  	extrapolatedDCA
2.08333333333  	-0.29  	0.788005684802  	1.22127634562  	0.0127924675094  	-0.228409257785  	extrapolatedDCA
2.5  	-0.29  	0.811189237544  	1.26238470958  	0.00930695281642  	-0.141510315518  	extrapolatedDCA
3.125  	-0.29  	0.838683592596  	1.30087801527  	0.0061787557719  	-0.0422983969787  	extrapolatedDCA
4.16666666667  	-0.29  	0.87120997576  	1.33484060546  	0.0032445988634  	0.0699098202675  	DCA
6.25  	-0.29  	0.90902771971  	1.36199320877  	0.00151319155745  	0.195183842156  	DCA
8.33333333333  	-0.29  	0.929928726514  	1.37225853203  	0.000867994147296  	0.262526420713  	DCA
12.5  	-0.29  	0.952109549404  	1.37990979197  	0.000395245192096  	0.332706833127  	DCA
25.0  	-0.29  	0.975504807258  	1.38466625269  	8.26657877036e-05  	0.405341175562  	DCA
50.0  	-0.29  	0.9876234614  	1.38588354017  	2.31218147166e-05  	0.442436352415  	DCA
0.555555555556  	-0.54  	0.617049208644  	0.667375821766  	0.0498716205906  	-0.762463612011  	extrapolatedDCA
0.617283950617  	-0.54  	0.620212301012  	0.715430553279  	0.0468697431604  	-0.736004043663  	extrapolatedDCA
0.689655172414  	-0.54  	0.62489465933  	0.766672014228  	0.0434713638568  	-0.70507807453  	extrapolatedDCA
0.77519379845  	-0.54  	0.631273989852  	0.820982830342  	0.0398329356986  	-0.668787528016  	extrapolatedDCA
0.877192982456  	-0.54  	0.640070048996  	0.878244910023  	0.0360219204134  	-0.626294956918  	extrapolatedDCA
1.0  	-0.54  	0.651330269204  	0.937177007986  	0.031743190552  	-0.577158190005  	extrapolatedDCA
1.14942528736  	-0.54  	0.665726078654  	0.99755038372  	0.027440711224  	-0.520190226591  	extrapolatedDCA
1.33333333333  	-0.54  	0.683435634526  	1.05772248878  	0.0230259142086  	-0.455267070819  	extrapolatedDCA
1.5625  	-0.54  	0.704454983762  	1.11614546107  	0.0186100067412  	-0.38232699709  	extrapolatedDCA
1.78571428571  	-0.54  	0.723607571802  	1.16014873736  	0.0153847002228  	-0.319205486091  	extrapolatedDCA
2.08333333333  	-0.54  	0.74657579548  	1.20464663668  	0.0120714919484  	-0.245865208406  	extrapolatedDCA
2.5  	-0.54  	0.774171594708  	1.24855331035  	0.0089344749858  	-0.160746346993  	extrapolatedDCA
3.125  	-0.54  	0.806978900392  	1.29036373952  	0.00604078700542  	-0.0620029974175  	extrapolatedDCA
4.16666666667  	-0.54  	0.845746458844  	1.32789965753  	0.00320497353724  	0.0515581824116  	DCA
6.25  	-0.54  	0.890948305876  	1.35843943051  	0.00146122639755  	0.180468634459  	DCA
8.33333333333  	-0.54  	0.915979608182  	1.37012335245  	0.000838912348184  	0.250515687764  	DCA
12.5  	-0.54  	0.942549566276  	1.37890769628  	0.00039949312825  	0.324148229489  	DCA
25.0  	-0.54  	0.970609106716  	1.38440225328  	8.76442116154e-05  	0.400772882495  	DCA
50.0  	-0.54  	0.985148339662  	1.38581611017  	2.27865932756e-05  	0.440097958165  	DCA
0.555555555556  	-0.79  	0.548875344826  	0.653514406275  	0.0394305940674  	-0.724798997827  	extrapolatedDCA
0.617283950617  	-0.79  	0.553551433832  	0.698052348843  	0.0374303341732  	-0.702382669436  	extrapolatedDCA
0.689655172414  	-0.79  	0.559983187482  	0.746214777976  	0.035233953063  	-0.676014797934  	extrapolatedDCA
0.77519379845  	-0.79  	0.568595856006  	0.798124701773  	0.0328327713  	-0.64483658463  	extrapolatedDCA
0.877192982456  	-0.79  	0.579562980774  	0.853085911441  	0.0301680442948  	-0.608148378962  	extrapolatedDCA
1.0  	-0.79  	0.593580791612  	0.911012096804  	0.0271700115842  	-0.564938164855  	extrapolatedDCA
1.14942528736  	-0.79  	0.610904637172  	0.970984438208  	0.0239754805434  	-0.514300455965  	extrapolatedDCA
1.33333333333  	-0.79  	0.63185482401  	1.03185329909  	0.0205598870852  	-0.455485315049  	extrapolatedDCA
1.5625  	-0.79  	0.656690907452  	1.09198329581  	0.0169114177196  	-0.388332507978  	extrapolatedDCA
1.78571428571  	-0.79  	0.679054206412  	1.13797790612  	0.0142789913305  	-0.329199924881  	extrapolatedDCA
2.08333333333  	-0.79  	0.7057509306  	1.18509776349  	0.0113233722854  	-0.259477643481  	extrapolatedDCA
2.5  	-0.79  	0.737505911442  	1.23232999714  	0.00854788271938  	-0.176941512886  	extrapolatedDCA
3.125  	-0.79  	0.77552551206  	1.27802597959  	0.00587839295992  	-0.0796557590311  	extrapolatedDCA
4.16666666667  	-0.79  	0.820460939872  	1.31973862628  	0.0032451607197  	0.0343668243975  	DCA
6.25  	-0.79  	0.872938025858  	1.35424794387  	0.00144569284282  	0.166249156661  	DCA
8.33333333333  	-0.79  	0.902056093552  	1.36760859292  	0.00086084598636  	0.238818325977  	DCA
12.5  	-0.79  	0.932996590158  	1.37772387358  	0.00038394952751  	0.315708326872  	DCA
25.0  	-0.79  	0.965713726652  	1.38409080303  	8.9254108233e-05  	0.3962454284  	DCA
50.0  	-0.79  	0.982673456944  	1.38573642017  	2.2453262398e-05  	0.437765072303  	DCA
0.555555555556  	-1.04  	0.480742872532  	0.632513591918  	0.0297967405824  	-0.67416039426  	extrapolatedDCA
0.617283950617  	-1.04  	0.487187227896  	0.673860111581  	0.0287117898774  	-0.656619691202  	extrapolatedDCA
0.689655172414  	-1.04  	0.495448645434  	0.719110333646  	0.0275302178294  	-0.635660117895  	extrapolatedDCA
0.77519379845  	-1.04  	0.506189029064  	0.768649050076  	0.0262814770628  	-0.610575761142  	extrapolatedDCA
0.877192982456  	-1.04  	0.51987656732  	0.822241760523  	0.0246974923114  	-0.580580350681  	extrapolatedDCA
1.0  	-1.04  	0.536665542238  	0.879428417514  	0.0227679509304  	-0.544439961835  	extrapolatedDCA
1.14942528736  	-1.04  	0.557093477272  	0.939697954014  	0.0205799131446  	-0.501031576858  	extrapolatedDCA
1.33333333333  	-1.04  	0.58129530013  	1.00162178393  	0.0179438060403  	-0.449511637558  	extrapolatedDCA
1.5625  	-1.04  	0.609748666412  	1.06411489931  	0.0152183442029  	-0.388899743823  	extrapolatedDCA
1.78571428571  	-1.04  	0.635052909968  	1.11250557297  	0.0129447120354  	-0.334404740047  	extrapolatedDCA
2.08333333333  	-1.04  	0.665506482606  	1.1627526601  	0.0105114959855  	-0.269219597892  	extrapolatedDCA
2.5  	-1.04  	0.701557998072  	1.21380620174  	0.00809846842236  	-0.190358097045  	extrapolatedDCA
3.125  	-1.04  	0.744545112412  	1.26391775399  	0.00567609256992  	-0.0954001756845  	extrapolatedDCA
4.16666666667  	-1.04  	0.795422456034  	1.31039347074  	0.00311736312678  	0.018344979268  	DCA
6.25  	-1.04  	0.854993968348  	1.34943238307  	0.00145368812897  	0.152577856871  	DCA
8.33333333333  	-1.04  	0.888158269772  	1.36471748338  	0.000832595286314  	0.227442484148  	DCA
12.5  	-1.04  	0.92345758938  	1.37635931987  	0.000392958509232  	0.30738065159  	DCA
25.0  	-1.04  	0.960820051678  	1.38373172741  	9.02360173498e-05  	0.391744889877  	DCA
50.0  	-1.04  	0.98019900489  	1.38564447017  	2.22275958048e-05  	0.435431466399  	DCA
0.555555555556  	-1.29  	0.413349902284  	0.603901559509  	0.0214091638888  	-0.611622633789  	extrapolatedDCA
0.617283950617  	-1.29  	0.421654885976  	0.642618398578  	0.0210787091392  	-0.599632707142  	extrapolatedDCA
0.689655172414  	-1.29  	0.432211211904  	0.685371336964  	0.0207393035174  	-0.585325807573  	extrapolatedDCA
0.77519379845  	-1.29  	0.445176901486  	0.733021220132  	0.0201486811454  	-0.567173456374  	extrapolatedDCA
0.877192982456  	-1.29  	0.461316378622  	0.785426933561  	0.0194672890404  	-0.544733211445  	extrapolatedDCA
1.0  	-1.29  	0.480886597734  	0.842588570138  	0.018513094784  	-0.516392539134  	extrapolatedDCA
1.14942528736  	-1.29  	0.504119767478  	0.903449072866  	0.0171766128319  	-0.481062237456  	extrapolatedDCA
1.33333333333  	-1.29  	0.531803510562  	0.967317757201  	0.0155785417186  	-0.437661147684  	extrapolatedDCA
1.5625  	-1.29  	0.563624681452  	1.03246051691  	0.0135019787348  	-0.384661798328  	extrapolatedDCA
1.78571428571  	-1.29  	0.592223060682  	1.0838073182  	0.0118020526349  	-0.33579481575  	extrapolatedDCA
2.08333333333  	-1.29  	0.625807420972  	1.13759628671  	0.00975236222166  	-0.275418449165  	extrapolatedDCA
2.5  	-1.29  	0.665965957406  	1.19300132006  	0.00756606656984  	-0.200924771016  	extrapolatedDCA
3.125  	-1.29  	0.713793007256  	1.24808130957  	0.0054320731312  	-0.109070379983  	extrapolatedDCA
4.16666666667  	-1.29  	0.77059923212  	1.29988920407  	0.00303955732602  	0.0034897431049  	DCA
6.25  	-1.29  	0.837150075902  	1.34399610983  	0.00139535480978  	0.139394955976  	DCA
8.33333333333  	-1.29  	0.874290337562  	1.36144979652  	0.000837132726772  	0.216372183624  	DCA
12.5  	-1.29  	0.913929123874  	1.37481500922  	0.000380917909548  	0.299180002811  	DCA
25.0  	-1.29  	0.955927863548  	1.38332493104  	9.01155416154e-05  	0.387273385624  	DCA
50.0  	-1.29  	0.977724940524  	1.38554026017  	2.29942452674e-05  	0.433103630958  	DCA
0.555555555556  	-1.54  	0.347582669322  	0.566442628749  	0.0145794809357  	-0.539402738331  	extrapolatedDCA
0.617283950617  	-1.54  	0.358193371292  	0.603086069413  	0.0147847121888  	-0.53424935287  	extrapolatedDCA
0.689655172414  	-1.54  	0.371054241704  	0.644570677028  	0.0149303462606  	-0.526956228652  	extrapolatedDCA
0.77519379845  	-1.54  	0.386210672376  	0.690924837316  	0.0150200159316  	-0.516362545432  	extrapolatedDCA
0.877192982456  	-1.54  	0.40484431618  	0.74294435949  	0.0150101953942  	-0.502110885317  	extrapolatedDCA
1.0  	-1.54  	0.426722830808  	0.800213928293  	0.0147026591534  	-0.48210470156  	extrapolatedDCA
1.14942528736  	-1.54  	0.453251038914  	0.862666039004  	0.0141814739886  	-0.455936133693  	extrapolatedDCA
1.33333333333  	-1.54  	0.483828723828  	0.928998764854  	0.0131692378931  	-0.420846059003  	extrapolatedDCA
1.5625  	-1.54  	0.519116195978  	0.997637817268  	0.011822084668  	-0.376079712994  	extrapolatedDCA
1.78571428571  	-1.54  	0.55028448174  	1.05206956783  	0.0105041154966  	-0.333157011809  	extrapolatedDCA
2.08333333333  	-1.54  	0.587134147872  	1.10987659735  	0.00888532865562  	-0.278441189658  	extrapolatedDCA
2.5  	-1.54  	0.631154656602  	1.1700732666  	0.00711882324932  	-0.208987720641  	extrapolatedDCA
3.125  	-1.54  	0.683586428028  	1.23061319748  	0.0051817229676  	-0.120922191091  	extrapolatedDCA
4.16666666667  	-1.54  	0.745901893062  	1.28824513044  	0.0029386954872  	-0.0100928025074  	DCA
6.25  	-1.54  	0.819397156246  	1.33795501048  	0.0013946737181  	0.126752257991  	DCA
8.33333333333  	-1.54  	0.860471159542  	1.35780661045  	0.000825502929568  	0.205563192152  	DCA
12.5  	-1.54  	0.904427241788  	1.37308971016  	0.000362961850578  	0.291059935742  	DCA
25.0  	-1.54  	0.951037786084  	1.38287009055  	9.35013183154e-05  	0.38283138496  	DCA
50.0  	-1.54  	0.975250449464  	1.38542379017  	2.20969200316e-05  	0.430795953196  	DCA
0.555555555556  	-1.79  	0.284934937064  	0.520073793961  	0.00936379945772  	-0.460912766534  	extrapolatedDCA
0.617283950617  	-1.79  	0.29757804737  	0.555831438218  	0.00987342340946  	-0.462569277854  	extrapolatedDCA
0.689655172414  	-1.79  	0.312406103168  	0.596367073307  	0.0103529775294  	-0.4626286904  	extrapolatedDCA
0.77519379845  	-1.79  	0.329978518366  	0.642661629544  	0.0108152155654  	-0.460188261447  	extrapolatedDCA
0.877192982456  	-1.79  	0.350794346222  	0.69495097325  	0.0111967373986  	-0.454272628822  	extrapolatedDCA
1.0  	-1.79  	0.375333268376  	0.753393577396  	0.0113817702592  	-0.443391213202  	extrapolatedDCA
1.14942528736  	-1.79  	0.404141639318  	0.817710986148  	0.0113207775277  	-0.425924298382  	extrapolatedDCA
1.33333333333  	-1.79  	0.437497653202  	0.88694571209  	0.0109819363117  	-0.399843539235  	extrapolatedDCA
1.5625  	-1.79  	0.475751291684  	0.959364357204  	0.0102014143813  	-0.363734740381  	extrapolatedDCA
1.78571428571  	-1.79  	0.509430551484  	1.01741736881  	0.00927054166738  	-0.327038524248  	extrapolatedDCA
2.08333333333  	-1.79  	0.549533919336  	1.07976702007  	0.00808786826012  	-0.278586943682  	extrapolatedDCA
2.5  	-1.79  	0.597056071102  	1.14510940359  	0.00664785365516  	-0.214653875666  	extrapolatedDCA
3.125  	-1.79  	0.653752179306  	1.21151989612  	0.0048920039645  	-0.130919358102  	extrapolatedDCA
4.16666666667  	-1.79  	0.721574482658  	1.2755087793  	0.00283554671118  	-0.0226517867091  	DCA
6.25  	-1.79  	0.801752862214  	1.33131492118  	0.00139588322846  	0.114622039853  	DCA
8.33333333333  	-1.79  	0.846731590302  	1.35379278596  	0.00082179910816  	0.19498969116  	DCA
12.5  	-1.79  	0.894933596966  	1.37118823178  	0.000365814239464  	0.283097729353  	DCA
25.0  	-1.79  	0.94615095852  	1.3823677908  	9.08684519046e-05  	0.378408543152  	DCA
50.0  	-1.79  	0.972777053494  	1.38529506017  	2.32486785766e-05  	0.428480428799  	DCA
0.555555555556  	-2.04  	0.226866815116  	0.465330174847  	0.00568471402996  	-0.38021475426  	extrapolatedDCA
0.617283950617  	-2.04  	0.24121848832  	0.501032202849  	0.00623902066244  	-0.388547825975  	extrapolatedDCA
0.689655172414  	-2.04  	0.257907460246  	0.541875225222  	0.00685876088804  	-0.395907857745  	extrapolatedDCA
0.77519379845  	-2.04  	0.277380130084  	0.588799292958  	0.00747779634224  	-0.401274213963  	extrapolatedDCA
0.877192982456  	-2.04  	0.300085864698  	0.642072896186  	0.0080764644897  	-0.403600182713  	extrapolatedDCA
1.0  	-2.04  	0.326706615472  	0.702402996535  	0.0086438401732  	-0.401326156166  	extrapolatedDCA
1.14942528736  	-2.04  	0.35743006061  	0.769002717042  	0.00894845538492  	-0.392510013256  	extrapolatedDCA
1.33333333333  	-2.04  	0.393176382804  	0.841613261803  	0.00896524963526  	-0.375448840745  	extrapolatedDCA
1.5625  	-2.04  	0.434178908022  	0.918315935951  	0.00864736343502  	-0.348309756205  	extrapolatedDCA
1.78571428571  	-2.04  	0.470140383082  	0.980346643182  	0.00813177189862  	-0.318036392904  	extrapolatedDCA
2.08333333333  	-2.04  	0.512865496778  	1.04736834088  	0.00728634385222  	-0.275936654097  	extrapolatedDCA
2.5  	-2.04  	0.563648872282  	1.11819343066  	0.00608101188248  	-0.218009841978  	extrapolatedDCA
3.125  	-2.04  	0.624570939424  	1.19097241587  	0.00462050202644  	-0.139272265497  	extrapolatedDCA
4.16666666667  	-2.04  	0.697397433694  	1.26167654203  	0.00270960871282  	-0.0340008866187  	DCA
6.25  	-2.04  	0.78420660356  	1.32408496493  	0.00137626301721  	0.10303303795  	DCA
8.33333333333  	-2.04  	0.833021898774  	1.34941466504  	0.000819092741806  	0.18476107297  	DCA
12.5  	-2.04  	0.885455238538  	1.36910942552  	0.000375045008384  	0.275266211206  	DCA
25.0  	-2.04  	0.941266135452  	1.38181779386  	9.03437846072e-05  	0.374016010267  	DCA
50.0  	-2.04  	0.9703035667  	1.38515407017  	2.2625624137e-05  	0.426177599207  	DCA
0.555555555556  	-2.29  	0.174722177969  	0.403782927735  	0.00323045183952  	-0.301724960252  	extrapolatedDCA
0.617283950617  	-2.29  	0.190243950115  	0.440352703753  	0.00375000349796  	-0.315812096996  	extrapolatedDCA
0.689655172414  	-2.29  	0.20852649783  	0.482892455606  	0.00436712494448  	-0.329888610227  	extrapolatedDCA
0.77519379845  	-2.29  	0.228933834452  	0.530396908106  	0.00501339470542  	-0.34183542324  	extrapolatedDCA
0.877192982456  	-2.29  	0.253252333338  	0.58581843558  	0.0056710168584  	-0.351758556609  	extrapolatedDCA
1.0  	-2.29  	0.280931845316  	0.647503174908  	0.00631757615206  	-0.357289746392  	extrapolatedDCA
1.14942528736  	-2.29  	0.313284000556  	0.716801194435  	0.00693415456202  	-0.356973541112  	extrapolatedDCA
1.33333333333  	-2.29  	0.351217829962  	0.793445848144  	0.00725557011682  	-0.348849968476  	extrapolatedDCA
1.5625  	-2.29  	0.394324035246  	0.874723461685  	0.00727472558338  	-0.330162380591  	extrapolatedDCA
1.78571428571  	-2.29  	0.432244009686  	0.940834297655  	0.00704523256818  	-0.306539045637  	extrapolatedDCA
2.08333333333  	-2.29  	0.477397994228  	1.01284956183  	0.00648640648686  	-0.271036673686  	extrapolatedDCA
2.5  	-2.29  	0.531276893108  	1.08960066263  	0.00559802367082  	-0.219359066543  	extrapolatedDCA
3.125  	-2.29  	0.59602317212  	1.16900378548  	0.0043511838647  	-0.146095592262  	extrapolatedDCA
4.16666666667  	-2.29  	0.673755607204  	1.24687334047  	0.00263683319618  	-0.0444744892904  	DCA
6.25  	-2.29  	0.76675779544  	1.31627652743  	0.00133049741514  	0.0920003179269  	DCA
8.33333333333  	-2.29  	0.819389238486  	1.34467554337  	0.00080785463098  	0.174778560716  	DCA
12.5  	-2.29  	0.87601177851  	1.36685359032  	0.000381839175426  	0.267511514562  	DCA
25.0  	-2.29  	0.93638485274  	1.38122012376  	9.27510635926e-05  	0.369647481309  	DCA
50.0  	-2.29  	0.967830605826  	1.38500082017  	2.42006915696e-05  	0.423884076574  	DCA
0.555555555556  	-2.54  	0.13014171177  	0.338822036991  	0.00173732099353  	-0.230241736406  	extrapolatedDCA
0.617283950617  	-2.54  	0.146073826386  	0.376532893342  	0.00213097868234  	-0.248585004826  	extrapolatedDCA
0.689655172414  	-2.54  	0.164548772849  	0.419915735539  	0.00264906329794  	-0.267166373148  	extrapolatedDCA
0.77519379845  	-2.54  	0.185825485973  	0.469643025731  	0.00322073074716  	-0.284799401684  	extrapolatedDCA
0.877192982456  	-2.54  	0.210407673932  	0.526024785764  	0.00386110070552  	-0.300672655703  	extrapolatedDCA
1.0  	-2.54  	0.239374261732  	0.590849115599  	0.00457996531896  	-0.313444163486  	extrapolatedDCA
1.14942528736  	-2.54  	0.272780772844  	0.663147141042  	0.0052484407405  	-0.320672876649  	extrapolatedDCA
1.33333333333  	-2.54  	0.311906863736  	0.743408819296  	0.00579049362302  	-0.320566816563  	extrapolatedDCA
1.5625  	-2.54  	0.35680038483  	0.829483565429  	0.00600691453064  	-0.310256031056  	extrapolatedDCA
1.78571428571  	-2.54  	0.396216674946  	0.89971628302  	0.00605010208898  	-0.293019171066  	extrapolatedDCA
2.08333333333  	-2.54  	0.44334250704  	0.976766860445  	0.00571640244342  	-0.264090791273  	extrapolatedDCA
2.5  	-2.54  	0.49959897252  	1.05924407193  	0.00511813270642  	-0.218834247478  	extrapolatedDCA
3.125  	-2.54  	0.56787142196  	1.14560656843  	0.00409746582712  	-0.151250194165  	extrapolatedDCA
4.16666666667  	-2.54  	0.650371370774  	1.23107295293  	0.00251763560038  	-0.0538249587436  	DCA
6.25  	-2.54  	0.749488639542  	1.30790854988  	0.00130600554863  	0.0814067554976  	DCA
8.33333333333  	-2.54  	0.805799139788  	1.33957926013  	0.000777784928486  	0.165128270815  	DCA
12.5  	-2.54  	0.866579403132  	1.36442360434  	0.000372256492282  	0.259915789675  	DCA
25.0  	-2.54  	0.93150664074  	1.38057516966  	8.8204466759e-05  	0.365307532247  	DCA
50.0  	-2.54  	0.965357688328  	1.38483531017  	2.3298707445e-05  	0.421594063592  	DCA
0.555555555556  	-2.79  	0.0939924414532  	0.275104457207  	0.000872067352728  	-0.169502834448  	extrapolatedDCA
0.617283950617  	-2.79  	0.10925922574  	0.313507465123  	0.00115813511366  	-0.189565420077  	extrapolatedDCA
0.689655172414  	-2.79  	0.127266995363  	0.357907886535  	0.00154621916476  	-0.210797516612  	extrapolatedDCA
0.77519379845  	-2.79  	0.148216611344  	0.408603268767  	0.00201158148478  	-0.232129915026  	extrapolatedDCA
0.877192982456  	-2.79  	0.172397198471  	0.465822265351  	0.002538935983  	-0.252330667159  	extrapolatedDCA
1.0  	-2.79  	0.201554739888  	0.532885226009  	0.00320961096306  	-0.270765042092  	extrapolatedDCA
1.14942528736  	-2.79  	0.23584954684  	0.608805815423  	0.00388250161806  	-0.284945539837  	extrapolatedDCA
1.33333333333  	-2.79  	0.274712150944  	0.691089155918  	0.00450391327558  	-0.291364422911  	extrapolatedDCA
1.5625  	-2.79  	0.320783757094  	0.781885366585  	0.00491953285858  	-0.288720716219  	extrapolatedDCA
1.78571428571  	-2.79  	0.36137893419  	0.856291711626  	0.00511828904182  	-0.277640764422  	extrapolatedDCA
2.08333333333  	-2.79  	0.410541021114  	0.938897083778  	0.00503790491414  	-0.255442487839  	extrapolatedDCA
2.5  	-2.79  	0.469451185542  	1.02786620869  	0.00462573691152  	-0.216835136687  	extrapolatedDCA
3.125  	-2.79  	0.540607915484  	1.12110878238  	0.00379829449304  	-0.155133680226  	extrapolatedDCA
4.16666666667  	-2.79  	0.627332898754  	1.21432568883  	0.0024140898771  	-0.0621986177669  	DCA
6.25  	-2.79  	0.732373884624  	1.29899303872  	0.00131251215241  	0.0713061554965  	DCA
8.33333333333  	-2.79  	0.792304596832  	1.33413609225  	0.000768536576208  	0.155735695683  	DCA
12.5  	-2.79  	0.857163777284  	1.36181950087  	0.000371680120804  	0.252457998729  	DCA
25.0  	-2.79  	0.926630558112  	1.37988292464  	8.93366002478e-05  	0.361001730214  	DCA
50.0  	-2.79  	0.962885422736  	1.38465754017  	2.30431870996e-05  	0.419311271441  	DCA
0.555555555556  	-3.04  	0.0656797975316  	0.215665007324  	0.000418525333384  	-0.12019813042  	extrapolatedDCA
0.617283950617  	-3.04  	0.0795099362326  	0.25343357333  	0.000602279845658  	-0.140078606905  	extrapolatedDCA
0.689655172414  	-3.04  	0.0962840969108  	0.297684860557  	0.00086397861156  	-0.162157143028  	extrapolatedDCA
0.77519379845  	-3.04  	0.116073948978  	0.348612618891  	0.00121173066294  	-0.185022859896  	extrapolatedDCA
0.877192982456  	-3.04  	0.139897950034  	0.407737729493  	0.00165335703139  	-0.208613353047  	extrapolatedDCA
1.0  	-3.04  	0.168061588924  	0.475538253321  	0.00220885270258  	-0.230624943834  	extrapolatedDCA
1.14942528736  	-3.04  	0.201587987348  	0.552873053093  	0.00283460986802  	-0.24950197595  	extrapolatedDCA
1.33333333333  	-3.04  	0.24105838942  	0.639224514357  	0.00349416390106  	-0.262436470676  	extrapolatedDCA
1.5625  	-3.04  	0.287277182616  	0.733591232997  	0.00403798430928  	-0.266577157292  	extrapolatedDCA
1.78571428571  	-3.04  	0.329002969412  	0.812532234094  	0.00424019069376  	-0.261501417697  	extrapolatedDCA
2.08333333333  	-3.04  	0.378942596172  	0.899622876082  	0.00436875265114  	-0.245289673634  	extrapolatedDCA
2.5  	-3.04  	0.439779822514  	0.99478383252  	0.00414021120302  	-0.213104637978  	extrapolatedDCA
3.125  	-3.04  	0.513965949878  	1.09542832848  	0.00352350014852  	-0.15770229401  	extrapolatedDCA
4.16666666667  	-3.04  	0.604740079878  	1.19673240112  	0.00233608826884  	-0.0696317487367  	DCA
6.25  	-3.04  	0.71537214367  	1.28953818989  	0.00125495889632  	0.0617607966012  	DCA
8.33333333333  	-3.04  	0.77885649928  	1.32834336621  	0.00075387594292  	0.146655767413  	DCA
12.5  	-3.04  	0.847767861758  	1.35904271716  	0.000367605710336  	0.245135839368  	DCA
25.0  	-3.04  	0.921756417718  	1.37914344978  	8.29305294944e-05  	0.356724305625  	DCA
50.0  	-3.04  	0.960413964296  	1.38446751017  	2.2878813165e-05  	0.417028345278  	DCA
0.555555555556  	-3.29  	0.0447520189592  	0.164029913243  	0.000191257116726  	-0.0827525354795  	extrapolatedDCA
0.617283950617  	-3.29  	0.0568253348288  	0.200281729653  	0.000303009455442  	-0.101201966099  	extrapolatedDCA
0.689655172414  	-3.29  	0.0715262134824  	0.242536032325  	0.000465446679636  	-0.12195311492  	extrapolatedDCA
0.77519379845  	-3.29  	0.089664326076  	0.292554745597  	0.000715243107218  	-0.144991323403  	extrapolatedDCA
0.877192982456  	-3.29  	0.111821769851  	0.35129144194  	0.00105602207203  	-0.169370233684  	extrapolatedDCA
1.0  	-3.29  	0.138609628854  	0.419287375408  	0.0014905296798  	-0.193702221574  	extrapolatedDCA
1.14942528736  	-3.29  	0.171258643223  	0.49815404465  	0.00203041405026  	-0.216415857024  	extrapolatedDCA
1.33333333333  	-3.29  	0.210254530308  	0.587186836896  	0.00266649330688  	-0.23431902359  	extrapolatedDCA
1.5625  	-3.29  	0.256409557962  	0.685316323253  	0.0032197590801  	-0.244356788994  	extrapolatedDCA
1.78571428571  	-3.29  	0.29824412396  	0.767686194779  	0.00356008143998  	-0.244326156906  	extrapolatedDCA
2.08333333333  	-3.29  	0.34910461937  	0.859712695563  	0.00377262910354  	-0.234086554829  	extrapolatedDCA
2.5  	-3.29  	0.41137838593  	0.960824413764  	0.00370234868308  	-0.208232539704  	extrapolatedDCA
3.125  	-3.29  	0.487913624864  	1.06865366722  	0.00325762938082  	-0.158996965958  	extrapolatedDCA
4.16666666667  	-3.29  	0.58245071697  	1.17824710783  	0.00224380360874  	-0.0761222658961  	DCA
6.25  	-3.29  	0.698538745778  	1.27956256074  	0.00121995941913  	0.0526980247547  	DCA
8.33333333333  	-3.29  	0.765494082438  	1.32221117363  	0.000772891148278  	0.13785627528  	DCA
12.5  	-3.29  	0.838420411514  	1.35609558897  	0.00035440759765  	0.237894542988  	DCA
25.0  	-3.29  	0.916888251726  	1.37835689701  	8.68682456922e-05  	0.352480875072  	DCA
50.0  	-3.29  	0.95794248082  	1.38426522017  	2.28843360642e-05  	0.414763156656  	DCA
0.555555555556  	-3.54  	0.0299315618116  	0.121665839493  	8.33448767744e-05  	-0.0557527715362  	extrapolatedDCA
0.617283950617  	-3.54  	0.0397656765494  	0.154193860274  	0.000146025361882  	-0.0714666134627  	extrapolatedDCA
0.689655172414  	-3.54  	0.0524104253336  	0.194068542144  	0.000249604994536  	-0.0901635680665  	extrapolatedDCA
0.77519379845  	-3.54  	0.068405425155  	0.24173872299  	0.000410385997232  	-0.111864875704  	extrapolatedDCA
0.877192982456  	-3.54  	0.0884017702838  	0.298575744269  	0.000650828958642  	-0.135688605546  	extrapolatedDCA
1.0  	-3.54  	0.113541143927  	0.366420996756  	0.00098786463371  	-0.16101663906  	extrapolatedDCA
1.14942528736  	-3.54  	0.144332697999  	0.445029860665  	0.00144578399326  	-0.185578481804  	extrapolatedDCA
1.33333333333  	-3.54  	0.182243380862  	0.535720097246  	0.00200061119346  	-0.207313022353  	extrapolatedDCA
1.5625  	-3.54  	0.227716199964  	0.63672694963  	0.00257322750122  	-0.222292341502  	extrapolatedDCA
1.78571428571  	-3.54  	0.269526480254  	0.722488181554  	0.00294057063702  	-0.226953363175  	extrapolatedDCA
2.08333333333  	-3.54  	0.320743508126  	0.818978736689  	0.00327255658136  	-0.222057848794  	extrapolatedDCA
2.5  	-3.54  	0.38405566992  	0.925874850821  	0.00330026695672  	-0.202210355897  	extrapolatedDCA
3.125  	-3.54  	0.462819447822  	1.04110312247  	0.00299050879576  	-0.159288550616  	extrapolatedDCA
4.16666666667  	-3.54  	0.560708268518  	1.15904950874  	0.0021206671606  	-0.0818013862705  	DCA
6.25  	-3.54  	0.68192204341  	1.26910442447  	0.00119501217601  	0.0440730749258  	DCA
8.33333333333  	-3.54  	0.752193750202  	1.31574277066  	0.000746109486116  	0.129362259456  	DCA
12.5  	-3.54  	0.82907322194  	1.35297631213  	0.000363188814792  	0.23082819868  	DCA
25.0  	-3.54  	0.91201727415  	1.37752324323  	8.27025205702e-05  	0.348288546428  	DCA
50.0  	-3.54  	0.955472004334  	1.38405067017  	2.20070466224e-05  	0.412502766896  	DCA
0.555555555556  	-3.79  	0.0198285433263  	0.0887648011641  	3.5945552139e-05  	-0.0370978164183  	extrapolatedDCA
0.617283950617  	-3.79  	0.0275249921452  	0.11690958098  	6.9370710839e-05  	-0.0497350274051  	extrapolatedDCA
0.689655172414  	-3.79  	0.0378688993754  	0.152535679189  	0.000127959186593  	-0.0656419342105  	extrapolatedDCA
0.77519379845  	-3.79  	0.051509820885  	0.196742296181  	0.000231043225204  	-0.0849471725918  	extrapolatedDCA
0.877192982456  	-3.79  	0.0692100404238  	0.250841198362  	0.000395844554372  	-0.107317655177  	extrapolatedDCA
1.0  	-3.79  	0.0922017189146  	0.316999471796  	0.000649524912414  	-0.132361052401  	extrapolatedDCA
1.14942528736  	-3.79  	0.120956131087  	0.394778807186  	0.00101497448273  	-0.157776252493  	extrapolatedDCA
1.33333333333  	-3.79  	0.157082619059  	0.485751934246  	0.0014801328346  	-0.181853420746  	extrapolatedDCA
1.5625  	-3.79  	0.201305579094  	0.588615560807  	0.00200663378432  	-0.200746385108  	extrapolatedDCA
1.78571428571  	-3.79  	0.242705739376  	0.677316034658  	0.00241462648526  	-0.209377611012  	extrapolatedDCA
2.08333333333  	-3.79  	0.293897512702  	0.777788220369  	0.00275096183602  	-0.20947876424  	extrapolatedDCA
2.5  	-3.79  	0.35813730028  	0.890582344129  	0.0029080116068  	-0.195483733135  	extrapolatedDCA
3.125  	-3.79  	0.438339111802  	1.01265066969  	0.00275462363982  	-0.158545023849  	extrapolatedDCA
4.16666666667  	-3.79  	0.53928448603  	1.13905959377  	0.00195723995145  	-0.0865757404284  	DCA
6.25  	-3.79  	0.665431794138  	1.2581283492  	0.00116142434147  	0.0359414612017  	DCA
8.33333333333  	-3.79  	0.73904797199  	1.30896377592  	0.000740216708196  	0.121083928102  	DCA
12.5  	-3.79  	0.819785959586  	1.3496928927  	0.000340112093596  	0.223832287382  	DCA
25.0  	-3.79  	0.907158564428  	1.37664253138  	8.56198835088e-05  	0.344087761794  	DCA
50.0  	-3.79  	0.953000755254  	1.38382386017  	2.2399911177e-05  	0.410249592699  	DCA
0.555555555556  	-4.04  	0.0128768784687  	0.0633608901979  	1.5282055935e-05  	-0.0241820046774  	extrapolatedDCA
0.617283950617  	-4.04  	0.0188049416273  	0.087175462334  	3.20735311166e-05  	-0.0341368584836  	extrapolatedDCA
0.689655172414  	-4.04  	0.027060524736  	0.118242041357  	6.58110951236e-05  	-0.0471679083617  	extrapolatedDCA
0.77519379845  	-4.04  	0.038382748129  	0.158063157176  	0.000126913296175  	-0.0637183077566  	extrapolatedDCA
0.877192982456  	-4.04  	0.053749617706  	0.208636458218  	0.00024102612969  	-0.0839916519582  	extrapolatedDCA
1.0  	-4.04  	0.0741246774034  	0.27126749682  	0.000417396351424  	-0.107501173332  	extrapolatedDCA
1.14942528736  	-4.04  	0.10082055465  	0.347744159607  	0.0007059919722  	-0.133170650808  	extrapolatedDCA
1.33333333333  	-4.04  	0.134756802  	0.437883238542  	0.00109201206373  	-0.15843882656  	extrapolatedDCA
1.5625  	-4.04  	0.177448149656  	0.542071306828  	0.00156158860136  	-0.180257035501  	extrapolatedDCA
1.78571428571  	-4.04  	0.217891378176  	0.632689834896  	0.0019659603945  	-0.192147233374  	extrapolatedDCA
2.08333333333  	-4.04  	0.268673167386  	0.736668140126  	0.00232961570202  	-0.196595720197  	extrapolatedDCA
2.5  	-4.04  	0.333042862726  	0.854388842971  	0.00257189234354  	-0.187889525608  	extrapolatedDCA
3.125  	-4.04  	0.414692924324  	0.983551490378  	0.00251326139108  	-0.156967869961  	extrapolatedDCA
4.16666666667  	-4.04  	0.518342476998  	1.11841331547  	0.00186225374364  	-0.0906528347692  	DCA
6.25  	-4.04  	0.649100097144  	1.24667892841  	0.00112445433124  	0.028301908833  	DCA
8.33333333333  	-4.04  	0.725941586954  	1.30185296106  	0.000722425259474  	0.113129388353  	DCA
12.5  	-4.04  	0.810504876472  	1.346239858  	0.000342720981332  	0.217004575557  	DCA
25.0  	-4.04  	0.902305890826  	1.37571506929  	8.8388617417e-05  	0.339910024447  	DCA
50.0  	-4.04  	0.950531608584  	1.38358479017  	2.17258930272e-05  	0.407995740926  	DCA
0.555555555556  	-4.29  	0.00825981950576  	0.0442996372073  	6.69413045264e-06  	-0.0155460062638  	extrapolatedDCA
0.617283950617  	-4.29  	0.012784327468  	0.0641820067075  	1.44229057577e-05  	-0.0232694824025  	extrapolatedDCA
0.689655172414  	-4.29  	0.0192311551793  	0.0905739576032  	3.24813984536e-05  	-0.0336558997154  	extrapolatedDCA
0.77519379845  	-4.29  	0.0285327813764  	0.125992017096  	7.03040076012e-05  	-0.0475896084916  	extrapolatedDCA
0.877192982456  	-4.29  	0.0414336350252  	0.171642203601  	0.000140429742569  	-0.0651822657093  	extrapolatedDCA
1.0  	-4.29  	0.0592825777744  	0.230276784128  	0.00027300823937  	-0.0866814548583  	extrapolatedDCA
1.14942528736  	-4.29  	0.0834608389714  	0.303775897797  	0.00048234726748  	-0.111397973165  	extrapolatedDCA
1.33333333333  	-4.29  	0.115181182972  	0.392678460162  	0.000789653498354  	-0.137153642561  	extrapolatedDCA
1.5625  	-4.29  	0.155777889941  	0.496724214883  	0.00120702531832  	-0.160833943175  	extrapolatedDCA
1.78571428571  	-4.29  	0.194913278163  	0.588496390311  	0.00158596923394  	-0.175267807105  	extrapolatedDCA
2.08333333333  	-4.29  	0.245119364146  	0.695708765  	0.00196230316429  	-0.183663483632  	extrapolatedDCA
2.5  	-4.29  	0.309495028358  	0.818308408165  	0.00225580849552  	-0.179895093304  	extrapolatedDCA
3.125  	-4.29  	0.39199687214  	0.954027247669  	0.00230388685454  	-0.154653866983  	extrapolatedDCA
4.16666666667  	-4.29  	0.49792440185  	1.09720305937  	0.00178086918403  	-0.0939881271097  	DCA
6.25  	-4.29  	0.632963347148  	1.23477188829  	0.00112012128137  	0.0210921791161  	DCA
8.33333333333  	-4.29  	0.712929975638  	1.29442583603  	0.000710554249174  	0.105443412804  	DCA
12.5  	-4.29  	0.801278997118  	1.34262579853  	0.000336742832622  	0.210270491979  	DCA
25.0  	-4.29  	0.897449354608  	1.37474079593  	8.35587659318e-05  	0.335793104103  	DCA
50.0  	-4.29  	0.948062364244  	1.38333346017  	2.25003245142e-05  	0.405753719301  	DCA
0.555555555556  	-4.54  	0.00535184146898  	0.0310204968468  	2.61908157492e-06  	-0.0100868231413  	extrapolatedDCA
0.617283950617  	-4.54  	0.00860841151932  	0.0466200237502  	6.87253656022e-06  	-0.0156936204841  	extrapolatedDCA
0.689655172414  	-4.54  	0.013595355411  	0.0687354374765  	1.65050232212e-05  	-0.0238566569294  	extrapolatedDCA
0.77519379845  	-4.54  	0.0210161650442  	0.0992424430643  	3.7077035658e-05  	-0.035169140342  	extrapolatedDCA
0.877192982456  	-4.54  	0.0317847197734  	0.140123407083  	8.19753802416e-05  	-0.0502371443059  	extrapolatedDCA
1.0  	-4.54  	0.0472648620068  	0.194335199438  	0.000167504429034  	-0.069583283118  	extrapolatedDCA
1.14942528736  	-4.54  	0.0687802770294  	0.263753808281  	0.00032360153534  	-0.092615116185  	extrapolatedDCA
1.33333333333  	-4.54  	0.0980233634254  	0.35024883702  	0.000575458833294  	-0.118008269467  	extrapolatedDCA
1.5625  	-4.54  	0.136416880227  	0.453556545475  	0.000943762904258  	-0.142867868923  	extrapolatedDCA
1.78571428571  	-4.54  	0.174049592002  	0.545935313844  	0.00126167197632  	-0.159227335666  	extrapolatedDCA
2.08333333333  	-4.54  	0.22306125893  	0.655226177434  	0.00164160788807  	-0.170701797858  	extrapolatedDCA
2.5  	-4.54  	0.286923015816  	0.781872625682  	0.00196606581175  	-0.171393323017  	extrapolatedDCA
3.125  	-4.54  	0.369990239474  	0.923902302554  	0.00206447809918  	-0.151622141521  	extrapolatedDCA
4.16666666667  	-4.54  	0.477958952336  	1.07539075905  	0.00168467128001  	-0.096653602843  	DCA
6.25  	-4.54  	0.617104349274  	1.22247566881  	0.00107589168183  	0.0142913098692  	DCA
8.33333333333  	-4.54  	0.70001320807  	1.28669556593  	0.00067769166457  	0.0980586380989  	DCA
12.5  	-4.54  	0.792076352032  	1.33884710555  	0.000336250394612  	0.20367784393  	DCA
25.0  	-4.54  	0.892602089762  	1.3737200905  	8.433520751e-05  	0.331693535472  	DCA
50.0  	-4.54  	0.94559401978  	1.38306987017  	2.04214921682e-05  	0.403517882014  	DCA
0.555555555556  	-4.79  	0.00341225782156  	0.0214425267487  	9.8497500146e-07  	-0.00644333245938  	extrapolatedDCA
0.617283950617  	-4.79  	0.00580914602184  	0.0338898858409  	3.01264792176e-06  	-0.0106006343118  	extrapolatedDCA
0.689655172414  	-4.79  	0.0095016348752  	0.0515837950077  	8.49041925544e-06  	-0.0166985031729  	extrapolatedDCA
0.77519379845  	-4.79  	0.0153868502231  	0.0775694017727  	2.0280712452e-05  	-0.0258190066358  	extrapolatedDCA
0.877192982456  	-4.79  	0.0242389262872  	0.113505160794  	4.77073025444e-05  	-0.0384788378299  	extrapolatedDCA
1.0  	-4.79  	0.0374362843974  	0.162782985346  	0.00010507418849  	-0.0553792799307  	extrapolatedDCA
1.14942528736  	-4.79  	0.0564226687054  	0.227680040167  	0.000218247274628  	-0.0765148683713  	extrapolatedDCA
1.33333333333  	-4.79  	0.0829996252122  	0.310548315257  	0.000419685681956  	-0.100915288211  	extrapolatedDCA
1.5625  	-4.79  	0.118891384448  	0.411994392932  	0.00070812750398  	-0.126030452847  	extrapolatedDCA
1.78571428571  	-4.79  	0.155069400012  	0.50485302927  	0.00101706985545  	-0.144005030365  	extrapolatedDCA
2.08333333333  	-4.79  	0.202717132096  	0.615715700914  	0.00136196996679  	-0.158133473549  	extrapolatedDCA
2.5  	-4.79  	0.265621144756  	0.745630775051  	0.00168290136875  	-0.162672884278  	extrapolatedDCA
3.125  	-4.79  	0.348856271448  	0.893503786311  	0.00189900026328  	-0.148040280326  	extrapolatedDCA
4.16666666667  	-4.79  	0.458467326872  	1.05307111265  	0.00157490832451  	-0.098692836622  	DCA
6.25  	-4.79  	0.601429009258  	1.20975980804  	0.00102346556439  	0.00794119573118  	DCA
8.33333333333  	-4.79  	0.687193322512  	1.2786652736  	0.000669413377422  	0.0909346622066  	DCA
12.5  	-4.79  	0.782896128168  	1.33490472181  	0.000341136114528  	0.197227489919  	DCA
25.0  	-4.79  	0.887763210308  	1.37265278151  	8.90135528392e-05  	0.327605776577  	DCA
50.0  	-4.79  	0.943124382874  	1.38279402017  	1.94100732358e-05  	0.401301490385  	DCA
0.555555555556  	-5.04  	0.00219343801372  	0.0147729616366  	4.498562904e-07  	-0.00414530783516  	extrapolatedDCA
0.617283950617  	-5.04  	0.00386876099254  	0.0241206766867  	1.30112386627e-06  	-0.00708207865622  	extrapolatedDCA
0.689655172414  	-5.04  	0.00665912172006  	0.0385046102423  	3.94827842028e-06  	-0.0117201737747  	extrapolatedDCA
0.77519379845  	-5.04  	0.01125540658  	0.0602259119647  	1.09623188854e-05  	-0.0189383997838  	extrapolatedDCA
0.877192982456  	-5.04  	0.0184682401413  	0.0915136624154  	2.81789598042e-05  	-0.029386226987  	extrapolatedDCA
1.0  	-5.04  	0.0296101249938  	0.13571183258  	6.64354119224e-05  	-0.043984487761  	extrapolatedDCA
1.14942528736  	-5.04  	0.0462228888724  	0.19579012984  	0.000147023663068  	-0.0630655132204  	extrapolatedDCA
1.33333333333  	-5.04  	0.0701087964922  	0.274299406992  	0.000294303570146  	-0.0859230619582  	extrapolatedDCA
1.5625  	-5.04  	0.103475771864  	0.373227846624  	0.000538878389008  	-0.110887234349  	extrapolatedDCA
1.78571428571  	-5.04  	0.13774974846  	0.465253469704  	0.000804092519972  	-0.129676163303  	extrapolatedDCA
2.08333333333  	-5.04  	0.183747856838  	0.57690351405  	0.00113933558847  	-0.145836268503  	extrapolatedDCA
2.5  	-5.04  	0.245548771408  	0.709741326937  	0.00146651282331  	-0.153797948597  	extrapolatedDCA
3.125  	-5.04  	0.32858479815  	0.862930691231  	0.00168710323507  	-0.144002355765  	extrapolatedDCA
4.16666666667  	-5.04  	0.439484676508  	1.03034209396  	0.00145989667259  	-0.100137999576  	DCA
6.25  	-5.04  	0.585892938762  	1.19659711916  	0.0010021915792  	0.00201913034759  	DCA
8.33333333333  	-5.04  	0.674496110148  	1.27034942545  	0.000664254889884  	0.0840579242957  	DCA
12.5  	-5.04  	0.77376243871  	1.33080547487  	0.000357302436006  	0.190887033653  	DCA
25.0  	-5.04  	0.882922547188  	1.37153909078  	8.49454209886e-05  	0.323573531161  	DCA
50.0  	-5.04  	0.940656886614  	1.38250591017  	1.87432741812e-05  	0.39908133452  	DCA
0.555555555556  	-5.29  	0.00141026766399  	0.0101047297289  	1.88474882202e-07  	-0.00266512434448  	extrapolatedDCA
0.617283950617  	-5.29  	0.00260772118722  	0.0172772535648  	6.05325038308e-07  	-0.00477239755236  	extrapolatedDCA
0.689655172414  	-5.29  	0.00466257292374  	0.0286038890452  	1.9336265915e-06  	-0.00821704131634  	extrapolatedDCA
0.77519379845  	-5.29  	0.00821633455502  	0.0465314760661  	5.65519305156e-06  	-0.013848072418  	extrapolatedDCA
0.877192982456  	-5.29  	0.014049558208  	0.0734641240429  	1.62219733367e-05  	-0.0223982402446  	extrapolatedDCA
1.0  	-5.29  	0.0233523569698  	0.112604812938  	4.15214638572e-05  	-0.0347932076992  	extrapolatedDCA
1.14942528736  	-5.29  	0.0377491243528  	0.167640365323  	9.61963261752e-05  	-0.0517090230853  	extrapolatedDCA
1.33333333333  	-5.29  	0.0591025775514  	0.24145256331  	0.000209631106024  	-0.0729443590241  	extrapolatedDCA
1.5625  	-5.29  	0.0897587300186  	0.336742919402  	0.000407079140002  	-0.0971304481433  	extrapolatedDCA
1.78571428571  	-5.29  	0.12200677444  	0.427254265361  	0.000638500156358  	-0.116271861026  	extrapolatedDCA
2.08333333333  	-5.29  	0.166215197285  	0.539126548495  	0.000930389298272  	-0.133983817134  	extrapolatedDCA
2.5  	-5.29  	0.226758736258  	0.67445017168  	0.00128059696872  	-0.14499962115  	extrapolatedDCA
3.125  	-5.29  	0.309156671142  	0.832255515672  	0.00151607652963  	-0.139564787273  	extrapolatedDCA
4.16666666667  	-5.29  	0.421007241604  	1.00722186815  	0.00140819887343  	-0.101047769094  	DCA
6.25  	-5.29  	0.570573816382  	1.18304733655  	0.000999180911928  	-0.00349176691192  	DCA
8.33333333333  	-5.29  	0.661932842944  	1.26176206892  	0.00067087392663  	0.0774482483253  	DCA
12.5  	-5.29  	0.764680893572  	1.32655267664  	0.000331593975958  	0.184660777181  	DCA
25.0  	-5.29  	0.878095514162  	1.3703798348  	8.54435000644e-05  	0.319545074496  	DCA
50.0  	-5.29  	0.938192455166  	1.38220554017  	2.2092928264e-05  	0.396851910783  	DCA
0.555555555556  	-5.54  	0.000904373322028  	0.00701016705944  	7.9497385428e-08  	-0.0017082170093  	extrapolatedDCA
0.617283950617  	-5.54  	0.00174313809943  	0.0123725528307  	2.75408116898e-07  	-0.003191079119  	extrapolatedDCA
0.689655172414  	-5.54  	0.0032769635613  	0.021399162398  	9.76878995504e-07  	-0.00576977458334  	extrapolatedDCA
0.77519379845  	-5.54  	0.00594699875824  	0.0357217230537  	3.03283651132e-06  	-0.0100356488202  	extrapolatedDCA
0.877192982456  	-5.54  	0.0106037101272  	0.0585097886894  	8.94780537514e-06  	-0.016948674943  	extrapolatedDCA
1.0  	-5.54  	0.0183550164758  	0.0930223174822  	2.54267466944e-05  	-0.0274163957814  	extrapolatedDCA
1.14942528736  	-5.54  	0.030666955602  	0.142627808822  	6.3709859432e-05  	-0.0422031008842  	extrapolatedDCA
1.33333333333  	-5.54  	0.0496378376548  	0.211580865709  	0.0001463408352  	-0.0615811064893  	extrapolatedDCA
1.5625  	-5.54  	0.0777225639172  	0.302932786642  	0.000302708340956  	-0.0848423844305  	extrapolatedDCA
1.78571428571  	-5.54  	0.107963100369  	0.391591513782  	0.000494359252414  	-0.103997378013  	extrapolatedDCA
2.08333333333  	-5.54  	0.150117686033  	0.502750471721  	0.000768483102092  	-0.122716731064  	extrapolatedDCA
2.5  	-5.54  	0.208889116944  	0.639299127599  	0.00108259378733  	-0.136160222729  	extrapolatedDCA
3.125  	-5.54  	0.290601462442  	0.801609520889  	0.00137384932084  	-0.134795232101  	extrapolatedDCA
4.16666666667  	-5.54  	0.403106365028  	0.983841683963  	0.00130990009203  	-0.101490597515  	DCA
6.25  	-5.54  	0.55552912083  	1.1691942913  	0.00093674074314  	-0.00863942962262  	DCA
8.33333333333  	-5.54  	0.64940816677  	1.25286843389  	0.000645218633564  	0.0711274464475  	DCA
12.5  	-5.54  	0.755619624822  	1.32213974505  	0.000327633165366  	0.178577497478  	DCA
25.0  	-5.54  	0.873268571304  	1.36917409928  	8.10469805922e-05  	0.315564144067  	DCA
50.0  	-5.54  	0.935726602254  	1.38189291017  	2.20294841378e-05  	0.394644686908  	DCA
0.555555555556  	-5.79  	0.00057947804953  	0.0047401550975  	2.23157293992e-08  	-0.00109136375189  	extrapolatedDCA
0.617283950617  	-5.79  	0.00117161121647  	0.00877173449909  	1.82705385093e-07  	-0.00213959291243  	extrapolatedDCA
0.689655172414  	-5.79  	0.00229815190658  	0.0158000066014  	4.56836074394e-07  	-0.00405141570528  	extrapolatedDCA
0.77519379845  	-5.79  	0.00435452443278  	0.027512899065  	1.61231373755e-06  	-0.00734683413284  	extrapolatedDCA
0.877192982456  	-5.79  	0.00802716021926  	0.046539170886  	4.98215548214e-06  	-0.0128367770657  	extrapolatedDCA
1.0  	-5.79  	0.0144035465693  	0.0764857856185  	1.57339933811e-05  	-0.0215638730863  	extrapolatedDCA
1.14942528736  	-5.79  	0.0249427102576  	0.121181747258  	4.26491611766e-05  	-0.0344326564012  	extrapolatedDCA
1.33333333333  	-5.79  	0.0416582549986  	0.184913909877  	0.000104944407071  	-0.0519548630415  	extrapolatedDCA
1.5625  	-5.79  	0.0671400126184  	0.271667012418  	0.000226571593572  	-0.0737812158189  	extrapolatedDCA
1.78571428571  	-5.79  	0.0952940750228  	0.357792335859  	0.000390815135122  	-0.0926267980471  	extrapolatedDCA
2.08333333333  	-5.79  	0.135273977876  	0.467524477508  	0.000628343391392  	-0.111993600806  	extrapolatedDCA
2.5  	-5.79  	0.192315131081  	0.605174077517  	0.000916097911804  	-0.127511710442  	extrapolatedDCA
3.125  	-5.79  	0.272892514314  	0.771084767272  	0.00121459346493  	-0.12979582795  	extrapolatedDCA
4.16666666667  	-5.79  	0.385705085506  	0.960169050247  	0.00121263215608  	-0.101472781833  	DCA
6.25  	-5.79  	0.540726252724  	1.1550063498  	0.00089011736591  	-0.0134133024287  	DCA
8.33333333333  	-5.79  	0.637074867382  	1.24375258181  	0.000646154988068  	0.065022307172  	DCA
12.5  	-5.79  	0.746571443694  	1.3175659597  	0.000340031497122  	0.172643397732  	DCA
25.0  	-5.79  	0.868451124604  	1.36792273802  	8.45673708912e-05  	0.311603444871  	DCA
50.0  	-5.79  	0.933260598674  	1.38156802017  	2.1100681065e-05  	0.392450137452  	DCA
0.555555555556  	-6.04  	0.000365409575428  	0.00326588452057  	1.00143246807e-08  	-0.000689937823123  	extrapolatedDCA
0.617283950617  	-6.04  	0.000772612216426  	0.0061988190844  	4.61535948716e-08  	-0.00141583738638  	extrapolatedDCA
0.689655172414  	-6.04  	0.00159573198201  	0.0116344978098  	2.3135584612e-07  	-0.00282017544557  	extrapolatedDCA
0.77519379845  	-6.04  	0.00313696980216  	0.0209068649323  	7.92165034438e-07  	-0.00530850881357  	extrapolatedDCA
0.877192982456  	-6.04  	0.00603769432736  	0.0367720524978  	2.88312753884e-06  	-0.00966896055578  	extrapolatedDCA
1.0  	-6.04  	0.0112539179385  	0.0625654100588  	9.50626447296e-06  	-0.016881923782  	extrapolatedDCA
1.14942528736  	-6.04  	0.0201867303994  	0.102367907181  	2.76026648114e-05  	-0.0279340968349  	extrapolatedDCA
1.33333333333  	-6.04  	0.034911983773  	0.161170578956  	7.1926628941e-05  	-0.0437192281893  	extrapolatedDCA
1.5625  	-6.04  	0.0578640211664  	0.242834788556  	0.000169905165106  	-0.0639622628551  	extrapolatedDCA
1.78571428571  	-6.04  	0.0840068641108  	0.326175753041  	0.00029999038192  	-0.0823308713545  	extrapolatedDCA
2.08333333333  	-6.04  	0.121758482938  	0.43395644084  	0.000515726169404  	-0.101953842386  	extrapolatedDCA
2.5  	-6.04  	0.176784917566  	0.571774600849  	0.000786966099552  	-0.11908384108  	extrapolatedDCA
3.125  	-6.04  	0.25606424943  	0.74085153758  	0.00108491735511  	-0.12466622949  	extrapolatedDCA
4.16666666667  	-6.04  	0.368834428744  	0.936313618875  	0.00112471272148  	-0.101053652191  	DCA
6.25  	-6.04  	0.526108860292  	1.14046081684  	0.00087059352239  	-0.017816161385  	DCA
8.33333333333  	-6.04  	0.62483419553  	1.23435688948  	0.000616662911858  	0.0591878875354  	DCA
12.5  	-6.04  	0.7376176235  	1.31285657733  	0.00034783742788  	0.16678530807  	DCA
25.0  	-6.04  	0.863636975818  	1.36662565515  	8.49112146136e-05  	0.307680309616  	DCA
50.0  	-6.04  	0.930797281668  	1.38123087017  	2.26388810626e-05  	0.390250045858  	DCA


==> anc/EOS/data_U2.36_anisotropy5.04 <==
# by Jakub Imriska
# 30.01.2013 and 18.07.2013 (added few high-T points) and 29.07.2013 (added 40-site cluster measurements)
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# clusters: extrapolation using 10x1x1 and 40-site cluster (20,0,0)x(0,1,1)x(0,-1,1) for beta*t>0.25; for beta*t<0.25 using the 10-site cluster
# [systematic error in spin-spin correlation 4% [underestimated] at beta*t=2.0 and usage of 10-site cluster only]
# 500 Matsubara frequencies measured
# 5 iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver
# DCA integration: simpson_integrator with 16 points in each direction per patch
# anisotropy=5.04 (e.g. t_y=t_z=0.198412698413 t_x)
# Hubbard onsite interaction U=2.36 t_x
# entropy: got using 3rd order expansion [EPSSQ=2.15747039557]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.5  	1.18  	1.00000002199  	0.619050558601  	0.106059072664  	-0.6466974057  	extrapolatedDCA
0.555555555556  	1.18  	0.999999999932  	0.679726696624  	0.096888307925  	-0.614704175528  	extrapolatedDCA
0.617283950617  	1.18  	1.0  	0.738606702506  	0.0886426755862  	-0.580213443802  	extrapolatedDCA
0.689655172414  	1.18  	1.0  	0.799514520414  	0.079692129439  	-0.540456263776  	extrapolatedDCA
0.77519379845  	1.18  	1.0  	0.863026023003  	0.0698588468318  	-0.49400635533  	extrapolatedDCA
0.877192982456  	1.18  	1.0  	0.926809854591  	0.0599702483272  	-0.441401974961  	extrapolatedDCA
1.0  	1.18  	1.0  	0.99089630415  	0.050658806157  	-0.381375864414  	extrapolatedDCA
1.14942528736  	1.18  	1.0  	1.05434934882  	0.04072381417  	-0.313367221469  	extrapolatedDCA
1.33333333333  	1.18  	1.0  	1.11450149318  	0.0324626413452  	-0.238950235507  	extrapolatedDCA
1.5625  	1.18  	1.0  	1.17031084285  	0.0247354094726  	-0.15848114693  	extrapolatedDCA
1.78571428571  	1.18  	1.0  	1.21054874603  	0.0197739315815  	-0.0913319617034  	extrapolatedDCA
2.08333333333  	1.18  	1.0  	1.24968472137  	0.0147665333245  	-0.0159645675415  	extrapolatedDCA
2.5  	1.18  	1.0  	1.28644429221  	0.0103669876308  	0.0677055039596  	extrapolatedDCA
3.125  	1.18  	1.0  	1.31949312271  	0.00673805016142  	0.159651084356  	extrapolatedDCA
4.16666666667  	1.18  	1.0  	1.34720485079  	0.00363139456246  	0.258794689547  	DCA
6.25  	1.18  	1.0  	1.36846359761  	0.00161766152871  	0.365284682196  	DCA
8.33333333333  	1.18  	1.0  	1.37614658603  	0.00091463276042  	0.420190599923  	DCA
12.5  	1.18  	1.0  	1.38175382259  	0.000385263998668  	0.476293278003  	DCA
25.0  	1.18  	1.0  	1.38515593395  	0.000106531741703  	0.533017945543  	DCA
50.0  	1.18  	1.0  	1.38600887394  	3.87526954054e-05  	0.561454988008  	DCA
100.0  	1.18  	1.0  	1.38622301599  	9.16889191852e-06  	0.575731911514  	DCA
200.0  	1.18  	1.0  	1.38627652568  	2.76595636094e-06  	0.58286638875  	DCA
0.5  	0.98  	0.95801763118  	0.621339013678  	0.104770271395  	-0.690989368065  	extrapolatedDCA
0.555555555556  	0.98  	0.95751664603  	0.679659017931  	0.0967619703914  	-0.660717126548  	extrapolatedDCA
0.617283950617  	0.98  	0.957098999446  	0.738304167808  	0.0878322694348  	-0.626765969349  	extrapolatedDCA
0.689655172414  	0.98  	0.956989884232  	0.799991670289  	0.0790348252074  	-0.586610013617  	extrapolatedDCA
0.77519379845  	0.98  	0.957006503026  	0.862790398597  	0.0688932671776  	-0.540667103802  	extrapolatedDCA
0.877192982456  	0.98  	0.957469210502  	0.926361352274  	0.0595119091658  	-0.487781951093  	extrapolatedDCA
1.0  	0.98  	0.958161809762  	0.990456753243  	0.0498590591194  	-0.427072579948  	extrapolatedDCA
1.14942528736  	0.98  	0.959290052786  	1.0531879406  	0.040892486232  	-0.358730050055  	extrapolatedDCA
1.33333333333  	0.98  	0.960941542468  	1.11332825282  	0.0322445523712  	-0.282705692745  	extrapolatedDCA
1.5625  	0.98  	0.963107838032  	1.16906465237  	0.0247708898294  	-0.20021445406  	extrapolatedDCA
1.78571428571  	0.98  	0.965169479682  	1.20952612785  	0.01964715897  	-0.130668970239  	extrapolatedDCA
2.08333333333  	0.98  	0.967722311188  	1.24896775077  	0.0146595708339  	-0.0522137266758  	extrapolatedDCA
2.5  	0.98  	0.970987583946  	1.28577704059  	0.0103878147536  	0.0347655542861  	extrapolatedDCA
3.125  	0.98  	0.975022135942  	1.31885596794  	0.00666329031558  	0.130755340391  	extrapolatedDCA
4.16666666667  	0.98  	0.979902327898  	1.34679942314  	0.00367327952544  	0.235518954553  	DCA
6.25  	0.98  	0.985680420836  	1.36824005499  	0.00160597047553  	0.348587039941  	DCA
8.33333333333  	0.98  	0.988929244854  	1.37600214552  	0.000892390692564  	0.407243354882  	DCA
12.5  	0.98  	0.992402390826  	1.38167053009  	0.000383607275866  	0.467372655262  	DCA
0.5  	0.78  	0.91505394532  	0.624306726266  	0.101359776454  	-0.727330955977  	extrapolatedDCA
0.555555555556  	0.78  	0.91432936937  	0.68170576355  	0.093621744587  	-0.69762108911  	extrapolatedDCA
0.617283950617  	0.78  	0.913736927152  	0.739027906177  	0.0856475949624  	-0.664498504751  	extrapolatedDCA
0.689655172414  	0.78  	0.91340892  	0.799366670301  	0.076754720312  	-0.625365499816  	extrapolatedDCA
0.77519379845  	0.78  	0.913848043692  	0.862460642626  	0.0674241484354  	-0.578879196488  	extrapolatedDCA
0.877192982456  	0.78  	0.914659982212  	0.92555135678  	0.0578120196258  	-0.526217085168  	extrapolatedDCA
1.0  	0.78  	0.916190051322  	0.988378490178  	0.0488094357454  	-0.46617972182  	extrapolatedDCA
1.14942528736  	0.78  	0.918493579944  	1.05051280265  	0.0404045439702  	-0.397780049907  	extrapolatedDCA
1.33333333333  	0.78  	0.921861258764  	1.11040091621  	0.0318544603008  	-0.321052800627  	extrapolatedDCA
1.5625  	0.78  	0.926162444416  	1.16636146257  	0.0241660680196  	-0.237003186116  	extrapolatedDCA
1.78571428571  	0.78  	0.930326877642  	1.20697151034  	0.0192277919648  	-0.16598463905  	extrapolatedDCA
2.08333333333  	0.78  	0.935509908504  	1.24631015674  	0.0145607681942  	-0.0861829139916  	extrapolatedDCA
2.5  	0.78  	0.942049841676  	1.28346353079  	0.0102562478668  	0.00349251476491  	extrapolatedDCA
3.125  	0.78  	0.950093768778  	1.31708301813  	0.00664649276646  	0.103318599929  	extrapolatedDCA
4.16666666667  	0.78  	0.959802364644  	1.34567892943  	0.00370086290696  	0.213216162655  	DCA
6.25  	0.78  	0.97136177934  	1.36764789474  	0.00166890428128  	0.332299006004  	DCA
8.33333333333  	0.78  	0.977860335024  	1.375639563  	0.000917915888214  	0.394485663804  	DCA
12.5  	0.78  	0.984805924138  	1.38149665489  	0.000393464128518  	0.45852425028  	DCA
0.5  	0.58  	0.870625589598  	0.628526913008  	0.0963552145874  	-0.755461028768  	extrapolatedDCA
0.555555555556  	0.58  	0.869797564818  	0.682959842992  	0.089397414077  	-0.727206875327  	extrapolatedDCA
0.617283950617  	0.58  	0.869214567266  	0.741325424054  	0.0815976214612  	-0.693350625478  	extrapolatedDCA
0.689655172414  	0.58  	0.869271450158  	0.799741680883  	0.0737026560826  	-0.655193892128  	extrapolatedDCA
0.77519379845  	0.58  	0.869845763358  	0.860006734586  	0.0639948298012  	-0.610780522227  	extrapolatedDCA
0.877192982456  	0.58  	0.87168217037  	0.921985762867  	0.0561688430996  	-0.558593888418  	extrapolatedDCA
1.0  	0.58  	0.87370750484  	0.984384598427  	0.0469521677346  	-0.498970897444  	extrapolatedDCA
1.14942528736  	0.58  	0.877518373428  	1.04652879928  	0.0384219340674  	-0.430148748937  	extrapolatedDCA
1.33333333333  	0.58  	0.882714538586  	1.10596093253  	0.0309805921956  	-0.353600778805  	extrapolatedDCA
1.5625  	0.58  	0.889351285816  	1.16156249655  	0.0238935500886  	-0.269564798665  	extrapolatedDCA
1.78571428571  	0.58  	0.895454656798  	1.20242908929  	0.0187846891216  	-0.197821257152  	extrapolatedDCA
2.08333333333  	0.58  	0.90329391871  	1.24217518753  	0.0142779377005  	-0.116728242035  	extrapolatedDCA
2.5  	0.58  	0.913220695758  	1.27976912276  	0.0102937722371  	-0.0253826552244  	extrapolatedDCA
3.125  	0.58  	0.925178532464  	1.31425867301  	0.00670493028432  	0.077541972692  	extrapolatedDCA
4.16666666667  	0.58  	0.93974729172  	1.34374870437  	0.00361371829904  	0.191535756474  	DCA
6.25  	0.58  	0.957061656806  	1.36662745871  	0.00161019520787  	0.316245650893  	DCA
8.33333333333  	0.58  	0.966794110574  	1.37503169952  	0.000923563865084  	0.381963179505  	DCA
12.5  	0.58  	0.977209157264  	1.38120686289  	0.000386294849794  	0.449813434329  	DCA
0.5  	0.38  	0.824102969416  	0.630604997995  	0.089850338759  	-0.776731730523  	extrapolatedDCA
0.555555555556  	0.38  	0.823600386656  	0.684893334623  	0.083069857806  	-0.74828436897  	extrapolatedDCA
0.617283950617  	0.38  	0.8231009094  	0.739790958873  	0.0758905427108  	-0.716312038262  	extrapolatedDCA
0.689655172414  	0.38  	0.8238561974  	0.796490253006  	0.0693020595938  	-0.679009697721  	extrapolatedDCA
0.77519379845  	0.38  	0.825635986198  	0.857090593326  	0.0610734834658  	-0.634010158682  	extrapolatedDCA
0.877192982456  	0.38  	0.82784026136  	0.917567954426  	0.0536034114222  	-0.583288851448  	extrapolatedDCA
1.0  	0.38  	0.831205493472  	0.979749911971  	0.044777538303  	-0.52376980374  	extrapolatedDCA
1.14942528736  	0.38  	0.83656094148  	1.04012632679  	0.0370679572982  	-0.457013347843  	extrapolatedDCA
1.33333333333  	0.38  	0.843115366268  	1.09933717234  	0.0298052083176  	-0.381248955502  	extrapolatedDCA
1.5625  	0.38  	0.852266237076  	1.15515758867  	0.0229631220584  	-0.297266738672  	extrapolatedDCA
1.78571428571  	0.38  	0.86055316232  	1.1961508021  	0.0184115111949  	-0.225700760945  	extrapolatedDCA
2.08333333333  	0.38  	0.871259477328  	1.23622634532  	0.0142482800066  	-0.144438984817  	extrapolatedDCA
2.5  	0.38  	0.884312904502  	1.274840166  	0.00977492180958  	-0.0515579793892  	extrapolatedDCA
3.125  	0.38  	0.90035690064  	1.31025404641  	0.00654762851712  	0.0531187197544  	extrapolatedDCA
4.16666666667  	0.38  	0.919706404256  	1.34108972351  	0.00354926270118  	0.170866017178  	DCA
6.25  	0.38  	0.942773874722  	1.36522556397  	0.00158996621952  	0.300645335662  	DCA
8.33333333333  	0.38  	0.955735208604  	1.37418504125  	0.000942755856864  	0.369621026612  	DCA
12.5  	0.38  	0.969617343824  	1.38080115409  	0.000388185635888  	0.441130150605  	DCA
0.5  	0.18  	0.775843257628  	0.634174478085  	0.0811771133088  	-0.788207421452  	extrapolatedDCA
0.555555555556  	0.18  	0.775672976074  	0.685861483454  	0.0751699693796  	-0.760972142171  	extrapolatedDCA
0.617283950617  	0.18  	0.776267919464  	0.738090151728  	0.0697752430334  	-0.730258897517  	extrapolatedDCA
0.689655172414  	0.18  	0.77767086155  	0.794521904411  	0.0628392056326  	-0.693173322188  	extrapolatedDCA
0.77519379845  	0.18  	0.780398752778  	0.851153697715  	0.0563951210598  	-0.651254887296  	extrapolatedDCA
0.877192982456  	0.18  	0.78357339766  	0.911459547863  	0.049143933173  	-0.600939057491  	extrapolatedDCA
1.0  	0.18  	0.788307922446  	0.971441922663  	0.0424730285666  	-0.543896935322  	extrapolatedDCA
1.14942528736  	0.18  	0.795199976156  	1.0324034286  	0.0347137088054  	-0.477302762986  	extrapolatedDCA
1.33333333333  	0.18  	0.8040949729  	1.09113706611  	0.0280208063592  	-0.403023619476  	extrapolatedDCA
1.5625  	0.18  	0.815241031542  	1.14662061828  	0.0216273899436  	-0.320992002862  	extrapolatedDCA
1.78571428571  	0.18  	0.825898117394  	1.18766652214  	0.0179086888517  	-0.25055624643  	extrapolatedDCA
2.08333333333  	0.18  	0.839045334884  	1.228781416  	0.0135828611561  	-0.168985052433  	extrapolatedDCA
2.5  	0.18  	0.855543632362  	1.26829348593  	0.00971831354412  	-0.0760336393794  	extrapolatedDCA
3.125  	0.18  	0.875442127032  	1.30534894481  	0.00639073583888  	0.0307187813577  	extrapolatedDCA
4.16666666667  	0.18  	0.899748161592  	1.33767986241  	0.00360987817708  	0.150872624731  	DCA
6.25  	0.18  	0.928510537774  	1.36345708506  	0.00157791421232  	0.28536086488  	DCA
8.33333333333  	0.18  	0.944694136346  	1.37312702974  	0.000913296908724  	0.357415054806  	DCA
12.5  	0.18  	0.962026400892  	1.38032236028  	0.000381133933576  	0.432574715702  	DCA
25.0  	0.18  	0.980490104716  	1.38477533995  	0.000108112069813  	0.510232197774  	DCA
50.0  	0.18  	0.990120629146  	1.38591138561  	3.81648492898e-05  	0.549861171875  	DCA
100.0  	0.18  	0.995029838066  	1.38619830549  	8.69257255928e-06  	0.569878880835  	DCA
200.0  	0.18  	0.997507419512  	1.38627031255  	2.80882822968e-06  	0.579927092151  	DCA
0.5  	-0.02  	0.72618462136  	0.634114661211  	0.0726328657418  	-0.792457728436  	extrapolatedDCA
0.555555555556  	-0.02  	0.726719663166  	0.682577028471  	0.0675733702714  	-0.766886881668  	extrapolatedDCA
0.617283950617  	-0.02  	0.72808087896  	0.734355807392  	0.0628145486784  	-0.736576708599  	extrapolatedDCA
0.689655172414  	-0.02  	0.730226968052  	0.786902727688  	0.057097960529  	-0.702311142909  	extrapolatedDCA
0.77519379845  	-0.02  	0.733382450684  	0.844739741843  	0.0513465059626  	-0.660065234511  	extrapolatedDCA
0.877192982456  	-0.02  	0.73841442936  	0.903002681232  	0.045370583715  	-0.612113000509  	extrapolatedDCA
1.0  	-0.02  	0.745672263412  	0.961748239877  	0.0392650859492  	-0.55722205403  	extrapolatedDCA
1.14942528736  	-0.02  	0.75392923841  	1.02168844534  	0.0322455570674  	-0.493127713055  	extrapolatedDCA
1.33333333333  	-0.02  	0.765103827134  	1.07938057581  	0.0271084556568  	-0.421942871843  	extrapolatedDCA
1.5625  	-0.02  	0.778530551814  	1.13578794768  	0.0213444665342  	-0.340839683879  	extrapolatedDCA
1.78571428571  	-0.02  	0.791536424478  	1.17749560859  	0.0175098016439  	-0.271476977794  	extrapolatedDCA
2.08333333333  	-0.02  	0.80738182729  	1.21934842006  	0.0137155643507  	-0.191155530382  	extrapolatedDCA
2.5  	-0.02  	0.827132291148  	1.2603386276  	0.00951837084434  	-0.098187703535  	extrapolatedDCA
3.125  	-0.02  	0.851019277572  	1.29892676309  	0.00663685663376  	0.00880501882444  	extrapolatedDCA
4.16666666667  	-0.02  	0.879797002286  	1.33346572353  	0.0035743488307  	0.131961557609  	DCA
6.25  	-0.02  	0.91426787563  	1.36121872581  	0.00156325992601  	0.270550306237  	DCA
8.33333333333  	-0.02  	0.93365462657  	1.37175607349  	0.000898534444252  	0.345517857792  	DCA
12.5  	-0.02  	0.954441296252  	1.37964198609  	0.00039390499778  	0.42408207245  	DCA
0.5  	-0.22  	0.67577103468  	0.630502808221  	0.0634441761762  	-0.788010875346  	extrapolatedDCA
0.555555555556  	-0.22  	0.676768026968  	0.680064827852  	0.058887205668  	-0.762095711615  	extrapolatedDCA
0.617283950617  	-0.22  	0.67882044826  	0.728403748412  	0.0549338271414  	-0.734227886273  	extrapolatedDCA
0.689655172414  	-0.22  	0.682456893976  	0.779321586815  	0.0508958046938  	-0.701782333686  	extrapolatedDCA
0.77519379845  	-0.22  	0.686943561414  	0.834321260798  	0.0461023858456  	-0.662530678284  	extrapolatedDCA
0.877192982456  	-0.22  	0.69303960298  	0.891535080006  	0.0404620038086  	-0.61667660548  	extrapolatedDCA
1.0  	-0.22  	0.701104192968  	0.949505842014  	0.0353865938274  	-0.564143409481  	extrapolatedDCA
1.14942528736  	-0.22  	0.71171943828  	1.00804115494  	0.0304396336448  	-0.503711608276  	extrapolatedDCA
1.33333333333  	-0.22  	0.725477926872  	1.06644930488  	0.0253923266582  	-0.434442640106  	extrapolatedDCA
1.5625  	-0.22  	0.742013886236  	1.12243403196  	0.0202883110198  	-0.357303381995  	extrapolatedDCA
1.78571428571  	-0.22  	0.757336742918  	1.16515653923  	0.0162754497116  	-0.289345697238  	extrapolatedDCA
2.08333333333  	-0.22  	0.775524363874  	1.20830750279  	0.0130980909787  	-0.21019716064  	extrapolatedDCA
2.5  	-0.22  	0.798416743336  	1.25106764056  	0.00906766893034  	-0.117822977529  	extrapolatedDCA
3.125  	-0.22  	0.826500085484  	1.29173923682  	0.0062504696061  	-0.01070596001  	extrapolatedDCA
4.16666666667  	-0.22  	0.85998203943  	1.32852541306  	0.00349684337472  	0.113757739849  	DCA
6.25  	-0.22  	0.900056841182  	1.35862549303  	0.00155249314941  	0.256081059596  	DCA
8.33333333333  	-0.22  	0.92262779822  	1.37019023761  	0.000905169047364  	0.3338300368  	DCA
12.5  	-0.22  	0.9468670952  	1.37888852689  	0.000397986192216  	0.415627467158  	DCA
0.5  	-0.42  	0.623498288656  	0.624211163971  	0.0535983519504  	-0.774542480098  	extrapolatedDCA
0.555555555556  	-0.42  	0.62613523465  	0.671466740083  	0.0508166937568  	-0.750724273477  	extrapolatedDCA
0.617283950617  	-0.42  	0.62963102911  	0.718796803831  	0.0473956819162  	-0.724460097867  	extrapolatedDCA
0.689655172414  	-0.42  	0.633889465268  	0.769185372814  	0.0442210836342  	-0.693359681231  	extrapolatedDCA
0.77519379845  	-0.42  	0.63962983874  	0.820283482722  	0.0406931679396  	-0.658380897596  	extrapolatedDCA
0.877192982456  	-0.42  	0.647962812948  	0.876674259234  	0.036552008816  	-0.615352924909  	extrapolatedDCA
1.0  	-0.42  	0.657833234216  	0.933986038427  	0.0323931743182  	-0.5658056557  	extrapolatedDCA
1.14942528736  	-0.42  	0.669920230628  	0.992179051011  	0.0275031094308  	-0.508477392098  	extrapolatedDCA
1.33333333333  	-0.42  	0.686726316762  	1.05062826498  	0.023286871705  	-0.443179090488  	extrapolatedDCA
1.5625  	-0.42  	0.705218930964  	1.10743114487  	0.0190063852287  	-0.368976933549  	extrapolatedDCA
1.78571428571  	-0.42  	0.7229614135  	1.15109748156  	0.0150409165186  	-0.303516832346  	extrapolatedDCA
2.08333333333  	-0.42  	0.74414742974  	1.19570351299  	0.0123015325262  	-0.226452514255  	extrapolatedDCA
2.5  	-0.42  	0.770407352244  	1.24013621457  	0.00919194694678  	-0.13623775945  	extrapolatedDCA
3.125  	-0.42  	0.802115702288  	1.28332721238  	0.0060362161132  	-0.0292055588512  	extrapolatedDCA
4.16666666667  	-0.42  	0.840212268482  	1.32285935092  	0.0033890186009  	0.0965068857163  	DCA
6.25  	-0.42  	0.88591462403  	1.35562394009  	0.00151756430277  	0.241912241871  	DCA
8.33333333333  	-0.42  	0.91162150484  	1.36837425448  	0.000894964947144  	0.322324263131  	DCA
12.5  	-0.42  	0.939291917158  	1.37801915089  	0.000396773470736  	0.407332345478  	DCA
0.5  	-0.62  	0.571231291532  	0.61512090725  	0.0444029402534  	-0.751836364679  	extrapolatedDCA
0.555555555556  	-0.62  	0.575225576572  	0.659824687647  	0.0427190034338  	-0.730728782577  	extrapolatedDCA
0.617283950617  	-0.62  	0.578854267564  	0.705321961854  	0.0402304060428  	-0.706320605936  	extrapolatedDCA
0.689655172414  	-0.62  	0.584370449144  	0.753120231922  	0.037630221341  	-0.678534350005  	extrapolatedDCA
0.77519379845  	-0.62  	0.59240924845  	0.804168414508  	0.034993164452  	-0.646165514548  	extrapolatedDCA
0.877192982456  	-0.62  	0.601713824714  	0.85877045745  	0.0319026984778  	-0.606879156343  	extrapolatedDCA
1.0  	-0.62  	0.613870431796  	0.915872517981  	0.0289018819744  	-0.560915499205  	extrapolatedDCA
1.14942528736  	-0.62  	0.628434863444  	0.973538823354  	0.0250569901098  	-0.508099646038  	extrapolatedDCA
1.33333333333  	-0.62  	0.647979536686  	1.03235859106  	0.0214117649864  	-0.447389006513  	extrapolatedDCA
1.5625  	-0.62  	0.669067695384  	1.09025704303  	0.0174557174279  	-0.376902052971  	extrapolatedDCA
1.78571428571  	-0.62  	0.689173441224  	1.13512001583  	0.0146341062115  	-0.314452194404  	extrapolatedDCA
2.08333333333  	-0.62  	0.712843872012  	1.18123704367  	0.0117417457249  	-0.240238684229  	extrapolatedDCA
2.5  	-0.62  	0.742512944826  	1.22797494554  	0.00876317407602  	-0.152114787134  	extrapolatedDCA
3.125  	-0.62  	0.777736423784  	1.2738976979  	0.00586452132088  	-0.0459633911  	extrapolatedDCA
4.16666666667  	-0.62  	0.820522348546  	1.31645464771  	0.00339225147076  	0.0801172710182  	DCA
6.25  	-0.62  	0.871753475718  	1.35226405288  	0.00152520924268  	0.228325563927  	DCA
8.33333333333  	-0.62  	0.90065732149  	1.36631465097  	0.000902777092718  	0.310932336279  	DCA
12.5  	-0.62  	0.931728180092  	1.37703385809  	0.000410595839126  	0.399090299745  	DCA
0.5  	-0.82  	0.51882120988  	0.60333104182  	0.0360069791172  	-0.720218040486  	extrapolatedDCA
0.555555555556  	-0.82  	0.523101138172  	0.644873599946  	0.0342791600772  	-0.701804069081  	extrapolatedDCA
0.617283950617  	-0.82  	0.52848007939  	0.688355599058  	0.032664413819  	-0.680732097842  	extrapolatedDCA
0.689655172414  	-0.82  	0.536687563266  	0.735073386611  	0.0313086856254  	-0.656960806284  	extrapolatedDCA
0.77519379845  	-0.82  	0.544566133058  	0.784463881386  	0.029376228417  	-0.627281822158  	extrapolatedDCA
0.877192982456  	-0.82  	0.555752822618  	0.837483499737  	0.0271247853586  	-0.592703993795  	extrapolatedDCA
1.0  	-0.82  	0.570630233774  	0.893070247222  	0.0252209554446  	-0.55280333927  	extrapolatedDCA
1.14942528736  	-0.82  	0.587481049496  	0.952048035344  	0.0223374819596  	-0.503361931069  	extrapolatedDCA
1.33333333333  	-0.82  	0.608350089014  	1.01135704681  	0.0193358167862  	-0.447033951574  	extrapolatedDCA
1.5625  	-0.82  	0.63315172657  	1.0708582499  	0.0160980900139  	-0.381490477792  	extrapolatedDCA
1.78571428571  	-0.82  	0.654821425292  	1.11683878613  	0.013461783059  	-0.322467158906  	extrapolatedDCA
2.08333333333  	-0.82  	0.682027341458  	1.16518660988  	0.011143065613  	-0.251569959381  	extrapolatedDCA
2.5  	-0.82  	0.714540397756  	1.21458202674  	0.00812259477112  	-0.165641396331  	extrapolatedDCA
3.125  	-0.82  	0.75343336761  	1.26349954636  	0.00599886804584  	-0.0611691033427  	extrapolatedDCA
4.16666666667  	-0.82  	0.800978666922  	1.3094141927  	0.00331124576406  	0.0645461876018  	DCA
6.25  	-0.82  	0.857667579072  	1.34858932326  	0.001565614421  	0.215036563622  	DCA
8.33333333333  	-0.82  	0.889681424874  	1.36411933372  	0.00087692190177  	0.299912235743  	DCA
12.5  	-0.82  	0.924162614018  	1.37602901724  	0.00040203772598  	0.391002307958  	DCA
25.0  	-0.82  	0.960993510544  	1.38363625051  	0.000112097000344  	0.487996726085  	DCA
50.0  	-0.82  	0.980243180516  	1.385618702  	4.019712376e-05  	0.538388392004  	DCA
100.0  	-0.82  	0.990059902776  	1.38612419484  	8.96822352268e-06  	0.564060414666  	DCA
200.0  	-0.82  	0.995014847082  	1.38625167318  	3.0381403e-06  	0.576999712984  	DCA
0.5  	-1.02  	0.46593733118  	0.586072661294  	0.0281787753252  	-0.67997090738  	extrapolatedDCA
0.555555555556  	-1.02  	0.47169924659  	0.625437481099  	0.0273491215532  	-0.665073172614  	extrapolatedDCA
0.617283950617  	-1.02  	0.478330297552  	0.66674862598  	0.02645595595  	-0.647626320398  	extrapolatedDCA
0.689655172414  	-1.02  	0.487046437676  	0.711070469038  	0.0254514689812  	-0.627569152316  	extrapolatedDCA
0.77519379845  	-1.02  	0.49738589766  	0.760807535516  	0.0244181403584  	-0.601724492168  	extrapolatedDCA
0.877192982456  	-1.02  	0.510301419874  	0.811937393908  	0.0231946908888  	-0.572696142414  	extrapolatedDCA
1.0  	-1.02  	0.527362486686  	0.868880005486  	0.0215493540672  	-0.536723439795  	extrapolatedDCA
1.14942528736  	-1.02  	0.547569337842  	0.9279489559  	0.0192628932706  	-0.493979294007  	extrapolatedDCA
1.33333333333  	-1.02  	0.570469524054  	0.987890592096  	0.0171338947932  	-0.443099596679  	extrapolatedDCA
1.5625  	-1.02  	0.597529135616  	1.04907159633  	0.01479565897  	-0.382369893016  	extrapolatedDCA
1.78571428571  	-1.02  	0.622718960834  	1.09736720232  	0.0126578896111  	-0.327406646018  	extrapolatedDCA
2.08333333333  	-1.02  	0.651065649734  	1.14736035993  	0.0102716899055  	-0.259933247056  	extrapolatedDCA
2.5  	-1.02  	0.6866986107  	1.19959366281  	0.00795391910448  	-0.177193906071  	extrapolatedDCA
3.125  	-1.02  	0.730022709092  	1.25181655153  	0.00553341761444  	-0.0757734528853  	extrapolatedDCA
4.16666666667  	-1.02  	0.781558333358  	1.30148217407  	0.00324228816314  	0.0498701781761  	DCA
6.25  	-1.02  	0.843651768768  	1.34433691014  	0.00152274543591  	0.202096440331  	DCA
8.33333333333  	-1.02  	0.878740969838  	1.36148906547  	0.000875438111676  	0.289056822214  	DCA
12.5  	-1.02  	0.916599288718  	1.37471552209  	0.000400949287878  	0.38303394447  	DCA
0.5  	-1.22  	0.414364709464  	0.565823355847  	0.0214844631122  	-0.632346212949  	extrapolatedDCA
0.555555555556  	-1.22  	0.420584772582  	0.602871336621  	0.0214296277046  	-0.620383249338  	extrapolatedDCA
0.617283950617  	-1.22  	0.428778782056  	0.64161968632  	0.0209621944698  	-0.607666141285  	extrapolatedDCA
0.689655172414  	-1.22  	0.438705435606  	0.684939806481  	0.020373763786  	-0.591482673897  	extrapolatedDCA
0.77519379845  	-1.22  	0.450548251776  	0.73261265985  	0.0196688498386  	-0.571039009938  	extrapolatedDCA
0.877192982456  	-1.22  	0.466626459274  	0.784730785409  	0.0191916967065  	-0.547639262247  	extrapolatedDCA
1.0  	-1.22  	0.485121471966  	0.840334998546  	0.018204272762  	-0.518078189028  	extrapolatedDCA
1.14942528736  	-1.22  	0.506865482398  	0.900049131865  	0.0172385319113  	-0.480537237478  	extrapolatedDCA
1.33333333333  	-1.22  	0.53307947862  	0.962127108478  	0.0152318620453  	-0.435627106249  	extrapolatedDCA
1.5625  	-1.22  	0.563074835392  	1.02539304684  	0.013294927884  	-0.38088354888  	extrapolatedDCA
1.78571428571  	-1.22  	0.589252522274  	1.07521059383  	0.0114642921176  	-0.329609416873  	extrapolatedDCA
2.08333333333  	-1.22  	0.621002405772  	1.12799206169  	0.00973536613278  	-0.266567012753  	extrapolatedDCA
2.5  	-1.22  	0.65947535349  	1.18326145232  	0.00742996180602  	-0.187480584208  	extrapolatedDCA
3.125  	-1.22  	0.706014713252  	1.23921769168  	0.00549271505252  	-0.0882064635021  	extrapolatedDCA
4.16666666667  	-1.22  	0.762231616466  	1.29293075618  	0.00316467821236  	0.0359916113522  	DCA
6.25  	-1.22  	0.82964753114  	1.33980845717  	0.00152661660646  	0.189623512323  	DCA
8.33333333333  	-1.22  	0.8678504916  	1.35871459984  	0.000868637660596  	0.278337595154  	DCA
12.5  	-1.22  	0.909045348614  	1.37338247889  	0.00036284293911  	0.375150284078  	DCA
0.5  	-1.42  	0.36269164933  	0.539992126957  	0.0158421015345  	-0.577311493684  	extrapolatedDCA
0.555555555556  	-1.42  	0.370141193012  	0.574977078129  	0.0159059573017  	-0.569422977349  	extrapolatedDCA
0.617283950617  	-1.42  	0.38002281878  	0.612258924289  	0.0160727129199  	-0.561597040116  	extrapolatedDCA
0.689655172414  	-1.42  	0.3917320475  	0.654705344539  	0.0159981651697  	-0.550497526568  	extrapolatedDCA
0.77519379845  	-1.42  	0.406143193086  	0.701851224721  	0.0158856031419  	-0.5364572057  	extrapolatedDCA
0.877192982456  	-1.42  	0.422587037588  	0.752660055782  	0.0155827854563  	-0.517863206601  	extrapolatedDCA
1.0  	-1.42  	0.442792747048  	0.809106139519  	0.0150300319391  	-0.493636008395  	extrapolatedDCA
1.14942528736  	-1.42  	0.466777505426  	0.869204857181  	0.0145852719807  	-0.46320352478  	extrapolatedDCA
1.33333333333  	-1.42  	0.495316092534  	0.933148261862  	0.0134707182186  	-0.424511520701  	extrapolatedDCA
1.5625  	-1.42  	0.528322768858  	0.998981189079  	0.0121725896204  	-0.376328558586  	extrapolatedDCA
1.78571428571  	-1.42  	0.556696031602  	1.05103954475  	0.010394607512  	-0.329653123034  	extrapolatedDCA
2.08333333333  	-1.42  	0.591605286926  	1.10715976149  	0.00891743491136  	-0.271001283855  	extrapolatedDCA
2.5  	-1.42  	0.632872000724  	1.16578516901  	0.00748033556798  	-0.195914418754  	extrapolatedDCA
3.125  	-1.42  	0.682904275514  	1.2256922822  	0.00527522529704  	-0.0998604968953  	extrapolatedDCA
4.16666666667  	-1.42  	0.743156782682  	1.28372135389  	0.00316094868644  	0.0229058072522  	DCA
6.25  	-1.42  	0.81568215404  	1.33491114866  	0.00150699495101  	0.177586626953  	DCA
8.33333333333  	-1.42  	0.856954277446  	1.35572367282  	0.000838845660344  	0.26796253927  	DCA
12.5  	-1.42  	0.901530079544  	1.37193351889  	0.00037334271618  	0.367215641424  	DCA
0.5  	-1.62  	0.312274095234  	0.507611492531  	0.0111218115506  	-0.516810377927  	extrapolatedDCA
0.555555555556  	-1.62  	0.321164194962  	0.542049583737  	0.0115628464769  	-0.513033765351  	extrapolatedDCA
0.617283950617  	-1.62  	0.332688246384  	0.578815608714  	0.0118033653576  	-0.510150469814  	extrapolatedDCA
0.689655172414  	-1.62  	0.345402413752  	0.619619733215  	0.0120467464606  	-0.504093545043  	extrapolatedDCA
0.77519379845  	-1.62  	0.360898980304  	0.665546860559  	0.0123477944605  	-0.495570422164  	extrapolatedDCA
0.877192982456  	-1.62  	0.380340731704  	0.718163629726  	0.0126705192933  	-0.483631956203  	extrapolatedDCA
1.0  	-1.62  	0.402720966176  	0.774276147608  	0.0125822647416  	-0.46727547463  	extrapolatedDCA
1.14942528736  	-1.62  	0.428698312296  	0.836208585472  	0.012354208004  	-0.4428807122  	extrapolatedDCA
1.33333333333  	-1.62  	0.46038684067  	0.903287865563  	0.0117407561752  	-0.411119785087  	extrapolatedDCA
1.5625  	-1.62  	0.494825830442  	0.971184781038  	0.0108591402076  	-0.368875126247  	extrapolatedDCA
1.78571428571  	-1.62  	0.525228780846  	1.02551741378  	0.00954908866986  	-0.327352040849  	extrapolatedDCA
2.08333333333  	-1.62  	0.562347763234  	1.08475165851  	0.0081851693338  	-0.273244795294  	extrapolatedDCA
2.5  	-1.62  	0.606469902128  	1.14699127494  	0.00686925338438  	-0.202780679136  	extrapolatedDCA
3.125  	-1.62  	0.659409703714  	1.21104350589  	0.00511430749598  	-0.109846575109  	extrapolatedDCA
4.16666666667  	-1.62  	0.724228433484  	1.27384382359  	0.00305086848654  	0.0106506966985  	DCA
6.25  	-1.62  	0.80186342736  	1.32963413709  	0.00151169527551  	0.165786859662  	DCA
8.33333333333  	-1.62  	0.846106282762  	1.35248987184  	0.00085215047737  	0.257739320377  	DCA
12.5  	-1.62  	0.894015074654  	1.37036864209  	0.000362345537036  	0.359437601174  	DCA
0.5  	-1.82  	0.262982704174  	0.47067398609  	0.00766981470844  	-0.450591821717  	extrapolatedDCA
0.555555555556  	-1.82  	0.274012575774  	0.503784557355  	0.00807131748638  	-0.453174514233  	extrapolatedDCA
0.617283950617  	-1.82  	0.28765360344  	0.541461854437  	0.00863218551458  	-0.455917539125  	extrapolatedDCA
0.689655172414  	-1.82  	0.301275321974  	0.581018196915  	0.00898833114526  	-0.454871774246  	extrapolatedDCA
0.77519379845  	-1.82  	0.318264027644  	0.626484229394  	0.0093982398136  	-0.452493878374  	extrapolatedDCA
0.877192982456  	-1.82  	0.339396348902  	0.679680826145  	0.0098362188973  	-0.447031988333  	extrapolatedDCA
1.0  	-1.82  	0.363468151814  	0.73766704451  	0.0102064170929  	-0.436473872455  	extrapolatedDCA
1.14942528736  	-1.82  	0.391729050018  	0.800871890267  	0.0101736287208  	-0.420067575613  	extrapolatedDCA
1.33333333333  	-1.82  	0.424394657608  	0.869401742721  	0.0101280398549  	-0.394597790296  	extrapolatedDCA
1.5625  	-1.82  	0.46204364868  	0.941470720911  	0.00926856430596  	-0.359047030357  	extrapolatedDCA
1.78571428571  	-1.82  	0.494821912264  	0.998754332578  	0.00889358121422  	-0.323003435237  	extrapolatedDCA
2.08333333333  	-1.82  	0.533460343504  	1.06084788114  	0.00763523816748  	-0.273554247913  	extrapolatedDCA
2.5  	-1.82  	0.580833627356  	1.12746012246  	0.00631257723296  	-0.207841537184  	extrapolatedDCA
3.125  	-1.82  	0.637042112702  	1.19596603963  	0.0048369635123  	-0.119006714831  	extrapolatedDCA
4.16666666667  	-1.82  	0.705437237608  	1.2635283954  	0.00295494872102  	-0.000828213511004  	DCA
6.25  	-1.82  	0.788051687712  	1.32421727377  	0.00145979286935  	0.154481827501  	DCA
8.33333333333  	-1.82  	0.835279697814  	1.3492520991  	0.00083435329523  	0.247770840954  	DCA
12.5  	-1.82  	0.88650565185  	1.36891687089  	0.000377656815242  	0.351777166394  	DCA
25.0  	-1.82  	0.941527435442  	1.38173947143  	8.88541139096e-05  	0.466272140558  	DCA
50.0  	-1.82  	0.97036877128  	1.38513140386  	4.01493528802e-05  	0.527056574686  	DCA
100.0  	-1.82  	0.985090696838  	1.38600064935  	4.64338314828e-06  	0.558262804638  	DCA
200.0  	-1.82  	0.99252234241  	1.38622060755  	2.52108767142e-06  	0.574077573484  	DCA
0.5  	-2.02  	0.217532296154  	0.428848139678  	0.0049849193571  	-0.384085496801  	extrapolatedDCA
0.555555555556  	-2.02  	0.230912727904  	0.463118730983  	0.00547773790702  	-0.393034167243  	extrapolatedDCA
0.617283950617  	-2.02  	0.243979557854  	0.497967840489  	0.00598336009546  	-0.399000405133  	extrapolatedDCA
0.689655172414  	-2.02  	0.259429066462  	0.537709063282  	0.00642700259428  	-0.404238393118  	extrapolatedDCA
0.77519379845  	-2.02  	0.27840401284  	0.584618697191  	0.00693994756428  	-0.408218603276  	extrapolatedDCA
0.877192982456  	-2.02  	0.300062850704  	0.637598710511  	0.00773260785572  	-0.408228274675  	extrapolatedDCA
1.0  	-2.02  	0.325211374984  	0.695851850024  	0.00812971504998  	-0.404383972076  	extrapolatedDCA
1.14942528736  	-2.02  	0.355864574754  	0.762919192815  	0.0086180929157  	-0.394310059276  	extrapolatedDCA
1.33333333333  	-2.02  	0.390892827952  	0.834492079502  	0.00861119154826  	-0.376390439993  	extrapolatedDCA
1.5625  	-2.02  	0.429634713902  	0.90883691182  	0.00842066257478  	-0.347259030274  	extrapolatedDCA
1.78571428571  	-2.02  	0.464937856438  	0.970083435622  	0.00799999533226  	-0.316241752036  	extrapolatedDCA
2.08333333333  	-2.02  	0.50629101021  	1.03609061868  	0.0070746741906  	-0.272472280952  	extrapolatedDCA
2.5  	-2.02  	0.554762246642  	1.10597658186  	0.00599806325492  	-0.210966164501  	extrapolatedDCA
3.125  	-2.02  	0.61454204309  	1.17932558597  	0.00465323420762  	-0.127029611401  	extrapolatedDCA
4.16666666667  	-2.02  	0.686726323354  	1.25210056087  	0.00288669133988  	-0.0114169478636  	DCA
6.25  	-2.02  	0.774309261178  	1.31797850436  	0.0014174159992  	0.143557201275  	DCA
8.33333333333  	-2.02  	0.824489675802  	1.34532520748  	0.000841718466648  	0.238007802085  	DCA
12.5  	-2.02  	0.879003437482  	1.36689113809  	0.000393688231818  	0.344233594644  	DCA
0.5  	-2.22  	0.175191897068  	0.381555022293  	0.00314815008508  	-0.318030996474  	extrapolatedDCA
0.555555555556  	-2.22  	0.18949194201  	0.416430441869  	0.00363718108048  	-0.331381766565  	extrapolatedDCA
0.617283950617  	-2.22  	0.203492099024  	0.451295481529  	0.0039761316326  	-0.342022558897  	extrapolatedDCA
0.689655172414  	-2.22  	0.219923537006  	0.491888858382  	0.0046227497896  	-0.351972294194  	extrapolatedDCA
0.77519379845  	-2.22  	0.239861916952  	0.539630538547  	0.00516953853616  	-0.361275468792  	extrapolatedDCA
0.877192982456  	-2.22  	0.263476467276  	0.593990206631  	0.00582130487828  	-0.368805439181  	extrapolatedDCA
1.0  	-2.22  	0.290809811924  	0.656167813802  	0.00648830513658  	-0.371179199834  	extrapolatedDCA
1.14942528736  	-2.22  	0.321897993774  	0.723438460233  	0.00684695432484  	-0.367986583588  	extrapolatedDCA
1.33333333333  	-2.22  	0.357767781262  	0.797048221399  	0.00725183017712  	-0.356392639535  	extrapolatedDCA
1.5625  	-2.22  	0.398577915352  	0.87492972718  	0.0072640836692  	-0.334476324613  	extrapolatedDCA
1.78571428571  	-2.22  	0.435100054848  	0.939459633665  	0.00707065517674  	-0.307740382608  	extrapolatedDCA
2.08333333333  	-2.22  	0.478004774856  	1.00875740691  	0.00640633829616  	-0.269312273932  	extrapolatedDCA
2.5  	-2.22  	0.53044823195  	1.08417115731  	0.00549442804736  	-0.213706043873  	extrapolatedDCA
3.125  	-2.22  	0.592406733194  	1.16214618832  	0.00435908846972  	-0.133649415875  	extrapolatedDCA
4.16666666667  	-2.22  	0.668331390598  	1.24029968882  	0.00284003671286  	-0.0213946696727  	DCA
6.25  	-2.22  	0.760683363192  	1.31161569652  	0.00146060745743  	0.132967095967  	DCA
8.33333333333  	-2.22  	0.813752800538  	1.34140098342  	0.00081219414672  	0.228448536257  	DCA
12.5  	-2.22  	0.871523120882  	1.36497851089  	0.000376217213996  	0.3367488613  	DCA
0.5  	-2.42  	0.138422153077  	0.332478213857  	0.00189807818302  	-0.257187400657  	extrapolatedDCA
0.555555555556  	-2.42  	0.151604086945  	0.3656448323  	0.00224724187678  	-0.271567331131  	extrapolatedDCA
0.617283950617  	-2.42  	0.167582637561  	0.403221746296  	0.00265935916094  	-0.288206170808  	extrapolatedDCA
0.689655172414  	-2.42  	0.18441497425  	0.444171269473  	0.0031366715851  	-0.302182240825  	extrapolatedDCA
0.77519379845  	-2.42  	0.20538075435  	0.493225967476  	0.00370885666754  	-0.316988731682  	extrapolatedDCA
0.877192982456  	-2.42  	0.230266142838  	0.550678314931  	0.00433499954166  	-0.329782814892  	extrapolatedDCA
1.0  	-2.42  	0.256564225688  	0.61176940083  	0.00501511459592  	-0.336133325841  	extrapolatedDCA
1.14942528736  	-2.42  	0.288634604596  	0.680863873291  	0.00564923606766  	-0.339551239401  	extrapolatedDCA
1.33333333333  	-2.42  	0.325953625398  	0.758044837696  	0.00604960180448  	-0.334190315465  	extrapolatedDCA
1.5625  	-2.42  	0.369559811856  	0.841090720883  	0.00621676218912  	-0.319754694738  	extrapolatedDCA
1.78571428571  	-2.42  	0.40751629041  	0.908623720687  	0.0061686305866  	-0.298781523701  	extrapolatedDCA
2.08333333333  	-2.42  	0.451506228562  	0.981402755342  	0.00595690056044  	-0.26483943418  	extrapolatedDCA
2.5  	-2.42  	0.50557753651  	1.06080931565  	0.0051959468388  	-0.214527130337  	extrapolatedDCA
3.125  	-2.42  	0.57045218037  	1.14399773803  	0.00423571280652  	-0.139331401519  	extrapolatedDCA
4.16666666667  	-2.42  	0.650038125666  	1.22787344041  	0.00273683388604  	-0.0305156027706  	DCA
6.25  	-2.42  	0.7471271053  	1.304898021  	0.00141967607606  	0.122768773957  	DCA
8.33333333333  	-2.42  	0.80307542534  	1.33724897296  	0.000870958103016  	0.219062073103  	DCA
12.5  	-2.42  	0.864050385924  	1.36294996689  	0.00036716255328  	0.32938577006  	DCA
0.5  	-2.62  	0.105988291675  	0.281839017448  	0.00110271606414  	-0.200869145751  	extrapolatedDCA
0.555555555556  	-2.62  	0.119778433327  	0.315933392447  	0.00137336420596  	-0.218986430199  	extrapolatedDCA
0.617283950617  	-2.62  	0.135533951219  	0.35497062441  	0.00174437488476  	-0.237379662024  	extrapolatedDCA
0.689655172414  	-2.62  	0.153085207347  	0.397576404455  	0.00211508243732  	-0.255531325215  	extrapolatedDCA
0.77519379845  	-2.62  	0.173484072646  	0.446472879649  	0.00260273058082  	-0.273170680381  	extrapolatedDCA
0.877192982456  	-2.62  	0.197381995828  	0.502812892418  	0.00316846530502  	-0.289250584114  	extrapolatedDCA
1.0  	-2.62  	0.22583587356  	0.567391499882  	0.00388687434332  	-0.303227518945  	extrapolatedDCA
1.14942528736  	-2.62  	0.25832677481  	0.639389880511  	0.00449545362448  	-0.311059151828  	extrapolatedDCA
1.33333333333  	-2.62  	0.296050452198  	0.718385499669  	0.00488157383492  	-0.311966468258  	extrapolatedDCA
1.5625  	-2.62  	0.340416390226  	0.804727725677  	0.00536079238052  	-0.303463663709  	extrapolatedDCA
1.78571428571  	-2.62  	0.379474856682  	0.875413223284  	0.00547150100466  	-0.287690556153  	extrapolatedDCA
2.08333333333  	-2.62  	0.42541964206  	0.952403345145  	0.00537302996904  	-0.259537927645  	extrapolatedDCA
2.5  	-2.62  	0.481105411566  	1.03630125362  	0.00469204266804  	-0.214002185389  	extrapolatedDCA
3.125  	-2.62  	0.549142658322  	1.12523160374  	0.0038755731899  	-0.144019842989  	extrapolatedDCA
4.16666666667  	-2.62  	0.632028401046  	1.21489215908  	0.00260437290352  	-0.0389407477769  	DCA
6.25  	-2.62  	0.73368274616  	1.29784323689  	0.00137992981441  	0.112936453899  	DCA
8.33333333333  	-2.62  	0.792404772258  	1.33287105391  	0.000830907608164  	0.209965524752  	DCA
12.5  	-2.62  	0.856576369002  	1.36080550609  	0.000376088068638  	0.322161971394  	DCA
0.5  	-2.82  	0.0786032440666  	0.231930172802  	0.00055564687984  	-0.151592449438  	extrapolatedDCA
0.555555555556  	-2.82  	0.0928887889602  	0.269026350126  	0.000805493668774  	-0.172312305607  	extrapolatedDCA
0.617283950617  	-2.82  	0.107259297897  	0.305890039466  	0.00104363982749  	-0.191224564534  	extrapolatedDCA
0.689655172414  	-2.82  	0.124685818319  	0.349379560337  	0.00138794511547  	-0.211952539755  	extrapolatedDCA
0.77519379845  	-2.82  	0.14454293881  	0.398596967868  	0.00181907002436  	-0.231901735227  	extrapolatedDCA
0.877192982456  	-2.82  	0.169136779984  	0.457344691687  	0.00228727881538  	-0.252742663281  	extrapolatedDCA
1.0  	-2.82  	0.196642432502  	0.522137794594  	0.00296326059226  	-0.269525137836  	extrapolatedDCA
1.14942528736  	-2.82  	0.230167038696  	0.597281072017  	0.00355274475348  	-0.283387804851  	extrapolatedDCA
1.33333333333  	-2.82  	0.268297624284  	0.67891681025  	0.00422411618296  	-0.289728309577  	extrapolatedDCA
1.5625  	-2.82  	0.312354103392  	0.767178876771  	0.0045428456829  	-0.286407903387  	extrapolatedDCA
1.78571428571  	-2.82  	0.353087715898  	0.842325613838  	0.00475249995856  	-0.275708911276  	extrapolatedDCA
2.08333333333  	-2.82  	0.40033026877  	0.92325620566  	0.00468291886138  	-0.25280457785  	extrapolatedDCA
2.5  	-2.82  	0.45788858179  	1.0119589266  	0.00449451319828  	-0.21270891385  	extrapolatedDCA
3.125  	-2.82  	0.528285367634  	1.10633060401  	0.00354358089018  	-0.147781712277  	extrapolatedDCA
4.16666666667  	-2.82  	0.61409450247  	1.20177537855  	0.0025164599296  	-0.0466737213149  	DCA
6.25  	-2.82  	0.720243189542  	1.29091963428  	0.00134862149201  	0.103539856909  	DCA
8.33333333333  	-2.82  	0.78177176204  	1.32876246701  	0.00086284007017  	0.201092983974  	DCA
12.5  	-2.82  	0.849164813592  	1.35904012678  	0.000375981060248  	0.314901391262  	DCA
25.0  	-2.82  	0.922107677118  	1.37909009956  	9.7815879186e-05  	0.445079116083  	DCA
50.0  	-2.82  	0.960501198724  	1.38444901855  	3.50081239108e-05  	0.51583048815  	DCA
100.0  	-2.82  	0.98012182868  	1.38582784066  	8.83005720748e-06  	0.552511510018  	DCA
200.0  	-2.82  	0.990029938044  	1.38617711568  	2.77479262816e-06  	0.571162351836  	DCA
0.5  	-3.02  	0.0579070844786  	0.18847116441  	0.000294399953056  	-0.112825490578  	extrapolatedDCA
0.555555555556  	-3.02  	0.0701791094266  	0.222086423754  	0.000447833878914  	-0.1321384082  	extrapolatedDCA
0.617283950617  	-3.02  	0.0835588434588  	0.258692972657  	0.00061842896976  	-0.151078451507  	extrapolatedDCA
0.689655172414  	-3.02  	0.099749248939  	0.301440963804  	0.000871625125726  	-0.172038975342  	extrapolatedDCA
0.77519379845  	-3.02  	0.119129609763  	0.351212449029  	0.00120611109662  	-0.194119556672  	extrapolatedDCA
0.877192982456  	-3.02  	0.142192904358  	0.40852793749  	0.00162303081229  	-0.216418533561  	extrapolatedDCA
1.0  	-3.02  	0.170727150759  	0.476829921688  	0.00213190680536  	-0.238522992788  	extrapolatedDCA
1.14942528736  	-3.02  	0.20310975339  	0.552227032382  	0.00267799651924  	-0.255355009776  	extrapolatedDCA
1.33333333333  	-3.02  	0.242103392834  	0.637851597765  	0.00334737135472  	-0.266965842223  	extrapolatedDCA
1.5625  	-3.02  	0.287299006324  	0.730262328658  	0.00394892580696  	-0.269939790429  	extrapolatedDCA
1.78571428571  	-3.02  	0.327343169052  	0.806788430772  	0.00414199494402  	-0.262978583232  	extrapolatedDCA
2.08333333333  	-3.02  	0.376208961846  	0.892383649791  	0.00410724614378  	-0.245394819115  	extrapolatedDCA
2.5  	-3.02  	0.435603575906  	0.986193507312  	0.00392299162288  	-0.210718177184  	extrapolatedDCA
3.125  	-3.02  	0.507282090056  	1.08525604512  	0.00342817855362  	-0.150600404076  	extrapolatedDCA
4.16666666667  	-3.02  	0.596629087784  	1.1872409431  	0.00242440900916  	-0.0537576326688  	DCA
6.25  	-3.02  	0.706981159676  	1.28269413372  	0.00133241808719  	0.0944357829998  	DCA
8.33333333333  	-3.02  	0.771236725016  	1.32345300277  	0.000824651339438  	0.19235876709  	DCA
12.5  	-3.02  	0.841725620018  	1.35616883409  	0.000373420381756  	0.307853842241  	DCA
0.5  	-3.22  	0.040658668376  	0.146036869417  	0.000156737959852  	-0.0802618588224  	extrapolatedDCA
0.555555555556  	-3.22  	0.0516847236048  	0.179125950501  	0.000233665120608  	-0.0982982219585  	extrapolatedDCA
0.617283950617  	-3.22  	0.0639240230802  	0.21460810444  	0.000380283803432  	-0.116897237416  	extrapolatedDCA
0.689655172414  	-3.22  	0.079413322623  	0.25768831955  	0.000533294415654  	-0.138622257161  	extrapolatedDCA
0.77519379845  	-3.22  	0.0975328370088  	0.306610422162  	0.000801201852544  	-0.161137370585  	extrapolatedDCA
0.877192982456  	-3.22  	0.119645835029  	0.364457996298  	0.00113385551598  	-0.184546167411  	extrapolatedDCA
1.0  	-3.22  	0.147055708827  	0.433164202581  	0.00155705972469  	-0.208347717004  	extrapolatedDCA
1.14942528736  	-3.22  	0.179436988872  	0.510681254249  	0.00221020958862  	-0.229380661956  	extrapolatedDCA
1.33333333333  	-3.22  	0.21755705675  	0.597173781683  	0.00275291872922  	-0.244897581186  	extrapolatedDCA
1.5625  	-3.22  	0.262048992712  	0.691635287542  	0.00319342737152  	-0.251633000626  	extrapolatedDCA
1.78571428571  	-3.22  	0.303400469872  	0.772224409495  	0.0035443280563  	-0.250099606514  	extrapolatedDCA
2.08333333333  	-3.22  	0.352506221488  	0.861092308949  	0.00376543091486  	-0.236747923476  	extrapolatedDCA
2.5  	-3.22  	0.412922282088  	0.959235813  	0.00380347286402  	-0.207308618598  	extrapolatedDCA
3.125  	-3.22  	0.487126369342  	1.06440011739  	0.00332612882544  	-0.152594150376  	extrapolatedDCA
4.16666666667  	-3.22  	0.579262485594  	1.1726006221  	0.00236051757788  	-0.0602087890343  	DCA
6.25  	-3.22  	0.693845531266  	1.27465264435  	0.00132086971627  	0.085681094732  	DCA
8.33333333333  	-3.22  	0.76068022616  	1.31840804007  	0.00080590163469  	0.183939700011  	DCA
12.5  	-3.22  	0.834318294004  	1.35367662289  	0.000388480426624  	0.300863346449  	DCA
0.5  	-3.42  	0.0290156572176  	0.113768490242  	7.99710344676e-05  	-0.057655575643  	extrapolatedDCA
0.555555555556  	-3.42  	0.0378743280522  	0.142791965047  	0.000134112122416  	-0.0726109834822  	extrapolatedDCA
0.617283950617  	-3.42  	0.0489679284592  	0.177246889193  	0.000222049066092  	-0.0903369445444  	extrapolatedDCA
0.689655172414  	-3.42  	0.0626945085412  	0.218787736929  	0.000337701571798  	-0.110140734025  	extrapolatedDCA
0.77519379845  	-3.42  	0.078857679365  	0.265164334434  	0.000517454166714  	-0.131443644111  	extrapolatedDCA
0.877192982456  	-3.42  	0.0999642550688  	0.322657435756  	0.000757363875584  	-0.156132324669  	extrapolatedDCA
1.0  	-3.42  	0.124896865144  	0.388301872793  	0.00114751697918  	-0.179795361118  	extrapolatedDCA
1.14942528736  	-3.42  	0.156562612804  	0.466875476455  	0.00161363964653  	-0.203686305025  	extrapolatedDCA
1.33333333333  	-3.42  	0.194816468655  	0.556691840171  	0.00220447687858  	-0.223165890988  	extrapolatedDCA
1.5625  	-3.42  	0.239066796214  	0.653505961572  	0.00274388689292  	-0.234568028623  	extrapolatedDCA
1.78571428571  	-3.42  	0.280413064366  	0.7368559288  	0.00311291013574  	-0.236653644353  	extrapolatedDCA
2.08333333333  	-3.42  	0.330517176564  	0.83017755429  	0.00338883710352  	-0.227949161322  	extrapolatedDCA
2.5  	-3.42  	0.391196907984  	0.931946150193  	0.00327901758034  	-0.203197575831  	extrapolatedDCA
3.125  	-3.42  	0.467380278978  	1.04292813874  	0.00308293152474  	-0.153795691736  	extrapolatedDCA
4.16666666667  	-3.42  	0.562236967968  	1.15754121867  	0.00224436013786  	-0.066032473046  	DCA
6.25  	-3.42  	0.680710332496  	1.2662508719  	0.00127362930221  	0.0773536387781  	DCA
8.33333333333  	-3.42  	0.750205023622  	1.31314958574  	0.00080479011506  	0.175694260411  	DCA
12.5  	-3.42  	0.826929835982  	1.35106849489  	0.000383166530748  	0.293973342747  	DCA
0.5  	-3.62  	0.0200964645316  	0.0851467600406  	3.74128234452e-05  	-0.0401346515427  	extrapolatedDCA
0.555555555556  	-3.62  	0.0276804880258  	0.111778258264  	7.03817725814e-05  	-0.0535065720354  	extrapolatedDCA
0.617283950617  	-3.62  	0.0372492627196  	0.144298320489  	0.000116334049183  	-0.0690709982754  	extrapolatedDCA
0.689655172414  	-3.62  	0.0487964648904  	0.181580470433  	0.00020335943972  	-0.0865004882197  	extrapolatedDCA
0.77519379845  	-3.62  	0.0639312553256  	0.227710950172  	0.000333654512488  	-0.107494181888  	extrapolatedDCA
0.877192982456  	-3.62  	0.0827069017454  	0.282108079682  	0.000521989206168  	-0.130503392171  	extrapolatedDCA
1.0  	-3.62  	0.107228527321  	0.349489524665  	0.000811475490616  	-0.156046124252  	extrapolatedDCA
1.14942528736  	-3.62  	0.136371977052  	0.425584510957  	0.00121768167537  	-0.179790849497  	extrapolatedDCA
1.33333333333  	-3.62  	0.17358267553  	0.516202752156  	0.00180189017612  	-0.202106047668  	extrapolatedDCA
1.5625  	-3.62  	0.21787413893  	0.616473708889  	0.00221627959704  	-0.21752774551  	extrapolatedDCA
1.78571428571  	-3.62  	0.258236775768  	0.700853515194  	0.0026586088016  	-0.22259099058  	extrapolatedDCA
2.08333333333  	-3.62  	0.308439892108  	0.797217947213  	0.0029676371085  	-0.218336348037  	extrapolatedDCA
2.5  	-3.62  	0.37103840352  	0.905062924654  	0.00300171837588  	-0.19879496861  	extrapolatedDCA
3.125  	-3.62  	0.448282523298  	1.02108495375  	0.00288237087346  	-0.154387213428  	extrapolatedDCA
4.16666666667  	-3.62  	0.545473760106  	1.14200332849  	0.00213403530488  	-0.0712816004385  	DCA
6.25  	-3.62  	0.66777080365  	1.25756987369  	0.00126733640876  	0.0693049276778  	DCA
8.33333333333  	-3.62  	0.739793837302  	1.30768266954  	0.0007818968367  	0.167650727477  	DCA
12.5  	-3.62  	0.819547809032  	1.34834445009  	0.000387478905112  	0.287198762976  	DCA
0.5  	-3.82  	0.0140882291528  	0.0663171506084  	1.6781473507e-05  	-0.0281348047194  	extrapolatedDCA
0.555555555556  	-3.82  	0.0193582203471  	0.0863823445638  	2.95864586118e-05  	-0.0376297348856  	extrapolatedDCA
0.617283950617  	-3.82  	0.0273148445704  	0.115283109703  	6.62692395722e-05  	-0.0510622607358  	extrapolatedDCA
0.689655172414  	-3.82  	0.037258422393  	0.149409460053  	0.000114842363495  	-0.0667374448778  	extrapolatedDCA
0.77519379845  	-3.82  	0.0501576579308  	0.191261908616  	0.000198406249491  	-0.0853278713611  	extrapolatedDCA
0.877192982456  	-3.82  	0.0681381853148  	0.246325594751  	0.000359684541502  	-0.108504036944  	extrapolatedDCA
1.0  	-3.82  	0.0905497160418  	0.311431985436  	0.000578604237298  	-0.133014576809  	extrapolatedDCA
1.14942528736  	-3.82  	0.118799316744  	0.388136675508  	0.000898621288898  	-0.15850799513  	extrapolatedDCA
1.33333333333  	-3.82  	0.154681746246  	0.479086068544  	0.00131064031529  	-0.182777983144  	extrapolatedDCA
1.5625  	-3.82  	0.197623123497  	0.580159725494  	0.0018745692384  	-0.200707176795  	extrapolatedDCA
1.78571428571  	-3.82  	0.237782138238  	0.666952745205  	0.00226789282672  	-0.209019340791  	extrapolatedDCA
2.08333333333  	-3.82  	0.287814558998  	0.766240738634  	0.00264972076152  	-0.208508586978  	extrapolatedDCA
2.5  	-3.82  	0.35027375391  	0.877369068301  	0.00283584063424  	-0.193407693835  	extrapolatedDCA
3.125  	-3.82  	0.429240880312  	0.999402294498  	0.0026687200588  	-0.154184078304  	extrapolatedDCA
4.16666666667  	-3.82  	0.528784658778  	1.12686996206  	0.00210229776902  	-0.0758860076565  	DCA
6.25  	-3.82  	0.654879639294  	1.24952717784  	0.00124092240641  	0.0616545064283  	DCA
8.33333333333  	-3.82  	0.729428658362  	1.30296889126  	0.000771626892444  	0.159826776497  	DCA
12.5  	-3.82  	0.812165983574  	1.34646956968  	0.000366653953484  	0.280559688856  	DCA
25.0  	-3.82  	0.902745982324  	1.37569449807  	7.85325644308e-05  	0.424456246475  	DCA
50.0  	-3.82  	0.950641472576  	1.38357251011  	3.68296107838e-05  	0.504735727393  	DCA
100.0  	-3.82  	0.97515412165  	1.38560565327  	8.1430075291e-06  	0.546784499055  	DCA
200.0  	-3.82  	0.987537697726  	1.38612119755  	2.86226254122e-06  	0.568252925752  	DCA
0.5  	-4.02  	0.0094958245814  	0.0467529069252  	5.82320875554e-06  	-0.0190690100929  	extrapolatedDCA
0.555555555556  	-4.02  	0.0140676640533  	0.0658694957076  	1.80301643272e-05  	-0.0273226809858  	extrapolatedDCA
0.617283950617  	-4.02  	0.0206861750522  	0.0920020758397  	3.61653612852e-05  	-0.0386016730926  	extrapolatedDCA
0.689655172414  	-4.02  	0.0284935033402  	0.12032059839  	6.35854067838e-05  	-0.0514522802524  	extrapolatedDCA
0.77519379845  	-4.02  	0.04057059626  	0.162508334178  	0.000129896371595  	-0.0690748743369  	extrapolatedDCA
0.877192982456  	-4.02  	0.0561483224624  	0.213345293819  	0.000236401949124  	-0.0896887884401  	extrapolatedDCA
1.0  	-4.02  	0.0761745721564  	0.274275616131  	0.000419046054026  	-0.112984044564  	extrapolatedDCA
1.14942528736  	-4.02  	0.102731802387  	0.349885245608  	0.000704089019448  	-0.138488328372  	extrapolatedDCA
1.33333333333  	-4.02  	0.136377785813  	0.439108141463  	0.00117321902495  	-0.163053025294  	extrapolatedDCA
1.5625  	-4.02  	0.178521432607  	0.541652818472  	0.00148678652866  	-0.184188163814  	extrapolatedDCA
1.78571428571  	-4.02  	0.21861179205  	0.631271424985  	0.00183028015148  	-0.195534565672  	extrapolatedDCA
2.08333333333  	-4.02  	0.26805139206  	0.7327724555  	0.00232601504586  	-0.198362608306  	extrapolatedDCA
2.5  	-4.02  	0.330765297002  	0.847909938877  	0.0024571530632  	-0.187577510149  	extrapolatedDCA
3.125  	-4.02  	0.411047899512  	0.975633143338  	0.00249550079966  	-0.153499961025  	extrapolatedDCA
4.16666666667  	-4.02  	0.512614866982  	1.10954370177  	0.00196999074679  	-0.0799955014172  	DCA
6.25  	-4.02  	0.642179200258  	1.2392884909  	0.00121183679593  	0.0543101428645  	DCA
8.33333333333  	-4.02  	0.719135216594  	1.29611697213  	0.000780991421248  	0.152199780155  	DCA
12.5  	-4.02  	0.804842203634  	1.34254861009  	0.000363068589028  	0.273941780718  	DCA
0.5  	-4.22  	0.00639161788602  	0.0335370942963  	2.59875634596e-06  	-0.0128844340838  	extrapolatedDCA
0.555555555556  	-4.22  	0.00974968987528  	0.0484486471369  	1.02897217976e-05  	-0.0191480577583  	extrapolatedDCA
0.617283950617  	-4.22  	0.0148995268119  	0.0704026572821  	1.78642688732e-05  	-0.0279881457332  	extrapolatedDCA
0.689655172414  	-4.22  	0.0220535048832  	0.0985034767804  	3.53583293176e-05  	-0.0398002228257  	extrapolatedDCA
0.77519379845  	-4.22  	0.031587477775  	0.133748332328  	8.47244156524e-05  	-0.0541876183166  	extrapolatedDCA
0.877192982456  	-4.22  	0.045306010791  	0.180981953643  	0.000151881727174  	-0.0730198228731  	extrapolatedDCA
1.0  	-4.22  	0.0638774891764  	0.240487622903  	0.000296233734118  	-0.0955065732157  	extrapolatedDCA
1.14942528736  	-4.22  	0.0887491621126  	0.314717462401  	0.000507499200986  	-0.120675967983  	extrapolatedDCA
1.33333333333  	-4.22  	0.121058588155  	0.404118473345  	0.000881541006784  	-0.14610372664  	extrapolatedDCA
1.5625  	-4.22  	0.161518239292  	0.506469532473  	0.00121110822992  	-0.168837085191  	extrapolatedDCA
1.78571428571  	-4.22  	0.200228581164  	0.596269866146  	0.00158450038273  	-0.182037479317  	extrapolatedDCA
2.08333333333  	-4.22  	0.249791418886  	0.701198653393  	0.00193259179032  	-0.188633924788  	extrapolatedDCA
2.5  	-4.22  	0.312318324928  	0.819742260258  	0.00222391640158  	-0.181814558156  	extrapolatedDCA
3.125  	-4.22  	0.392873389686  	0.952019252612  	0.00230140537466  	-0.152136124094  	extrapolatedDCA
4.16666666667  	-4.22  	0.496695095894  	1.09280447053  	0.00185740944781  	-0.0836313277375  	DCA
6.25  	-4.22  	0.629438744382  	1.22965130869  	0.00117530335175  	0.0473672177462  	DCA
8.33333333333  	-4.22  	0.708860621336  	1.29001044807  	0.000785103575608  	0.144798542789  	DCA
12.5  	-4.22  	0.797523509502  	1.33947681489  	0.000341000450066  	0.267445237477  	DCA
0.5  	-4.42  	0.00414230088886  	0.0233515270119  	1.55096402848e-06  	-0.00840300570682  	extrapolatedDCA
0.555555555556  	-4.42  	0.00708609082512  	0.0377287965974  	4.87918652622e-06  	-0.0138177421221  	extrapolatedDCA
0.617283950617  	-4.42  	0.0107422413904  	0.0543078602534  	1.05933477675e-05  	-0.020233155676  	extrapolatedDCA
0.689655172414  	-4.42  	0.0168965040942  	0.0803303189195  	2.17842904406e-05  	-0.0304161862439  	extrapolatedDCA
0.77519379845  	-4.42  	0.0246714432522  	0.110536919139  	4.74810458648e-05  	-0.0426201170155  	extrapolatedDCA
0.877192982456  	-4.42  	0.0366914607688  	0.154531141709  	0.00011455888077  	-0.0593515056103  	extrapolatedDCA
1.0  	-4.42  	0.0535293020162  	0.211262547325  	0.000205343037704  	-0.080495251086  	extrapolatedDCA
1.14942528736  	-4.42  	0.0758915592534  	0.281402342745  	0.000356930043294  	-0.103933334876  	extrapolatedDCA
1.33333333333  	-4.42  	0.10580496545  	0.367412263225  	0.00065083319462  	-0.129376396269  	extrapolatedDCA
1.5625  	-4.42  	0.145444524547  	0.47136248769  	0.0010152144134  	-0.154217444068  	extrapolatedDCA
1.78571428571  	-4.42  	0.183673125531  	0.56331725957  	0.00135529376234  	-0.169444801198  	extrapolatedDCA
2.08333333333  	-4.42  	0.23174126771  	0.66881972825  	0.00174669204861  	-0.178221612971  	extrapolatedDCA
2.5  	-4.42  	0.293916122934  	0.790428601196  	0.00197852598451  	-0.175269259062  	extrapolatedDCA
3.125  	-4.42  	0.375630135404  	0.928562796234  	0.0022620456978  	-0.150414453421  	extrapolatedDCA
4.16666666667  	-4.42  	0.480856413178  	1.07549069581  	0.00178047761874  	-0.0866878967248  	DCA
6.25  	-4.42  	0.617000644686  	1.21981242035  	0.00114672190608  	0.0406586413782  	DCA
8.33333333333  	-4.42  	0.698718193078  	1.28372532205  	0.000786149200428  	0.137562016763  	DCA
12.5  	-4.42  	0.790233291198  	1.33628910289  	0.000371714059068  	0.261032155849  	DCA
0.5  	-4.62  	0.00313151663172  	0.0181043372044  	6.27915474464e-07  	-0.00626296072418  	extrapolatedDCA
0.555555555556  	-4.62  	0.00504058137634  	0.0280647164179  	1.93043723336e-06  	-0.00980309565236  	extrapolatedDCA
0.617283950617  	-4.62  	0.00800347699538  	0.0423609340128  	5.51330117512e-06  	-0.0150906909051  	extrapolatedDCA
0.689655172414  	-4.62  	0.012525379768  	0.0626067289133  	1.27754521901e-05  	-0.0227178558405  	extrapolatedDCA
0.77519379845  	-4.62  	0.0199032841211  	0.0933195577945  	2.65680519852e-05  	-0.0342851743613  	extrapolatedDCA
0.877192982456  	-4.62  	0.0296201710396  	0.130810452061  	6.23422076586e-05  	-0.0481510075418  	extrapolatedDCA
1.0  	-4.62  	0.0446169113376  	0.184051375694  	0.000143990586461  	-0.0674094797594  	extrapolatedDCA
1.14942528736  	-4.62  	0.0651274288948  	0.251335601301  	0.000269124921728  	-0.0898144508802  	extrapolatedDCA
1.33333333333  	-4.62  	0.0932285379196  	0.335666910756  	0.000495045575548  	-0.114951049574  	extrapolatedDCA
1.5625  	-4.62  	0.13021728123  	0.436714993164  	0.000795323909052  	-0.139609452988  	extrapolatedDCA
1.78571428571  	-4.62  	0.167613174656  	0.529905130464  	0.00111164996203  	-0.156541045639  	extrapolatedDCA
2.08333333333  	-4.62  	0.215166599658  	0.637563619112  	0.00140328059872  	-0.16837797422  	extrapolatedDCA
2.5  	-4.62  	0.276773544158  	0.762086802025  	0.00185514659715  	-0.168567608388  	extrapolatedDCA
3.125  	-4.62  	0.358101521272  	0.903835361989  	0.00185646220796  	-0.148050517974  	extrapolatedDCA
4.16666666667  	-4.62  	0.465550898574  	1.05803613251  	0.00168916083613  	-0.089346955189  	DCA
6.25  	-4.62  	0.604600437002  	1.20964566966  	0.00109871158477  	0.0343189840011  	DCA
8.33333333333  	-4.62  	0.688656407592  	1.27724274456  	0.00072556230024  	0.130519854483  	DCA
12.5  	-4.62  	0.782978214588  	1.33298547409  	0.000339335811784  	0.254693775274  	DCA
0.5  	-4.82  	0.00194754289209  	0.013269149977  	5.39965104574e-07  	-0.00391450026709  	extrapolatedDCA
0.555555555556  	-4.82  	0.00341998683238  	0.021404195281  	8.83214372216e-07  	-0.00669750899375  	extrapolatedDCA
0.617283950617  	-4.82  	0.00574651683634  	0.0334083638206  	2.55820885068e-06  	-0.0108541999909  	extrapolatedDCA
0.689655172414  	-4.82  	0.00947277721476  	0.051265169565  	5.8102543204e-06  	-0.0171227279303  	extrapolatedDCA
0.77519379845  	-4.82  	0.0151136216959  	0.0760780923384  	1.83930624872e-05  	-0.026098687888  	extrapolatedDCA
0.877192982456  	-4.82  	0.0239295612928  	0.111873246947  	3.88883757278e-05  	-0.0389614661998  	extrapolatedDCA
1.0  	-4.82  	0.0371541126306  	0.161183985198  	9.5201692228e-05  	-0.056367084617  	extrapolatedDCA
1.14942528736  	-4.82  	0.0556023696562  	0.224627789114  	0.000196764907677  	-0.0770362189168  	extrapolatedDCA
1.33333333333  	-4.82  	0.0819188127426  	0.307001079625  	0.00038179657041  	-0.101595855206  	extrapolatedDCA
1.5625  	-4.82  	0.117165844639  	0.406944913397  	0.000649979149186  	-0.126861767704  	extrapolatedDCA
1.78571428571  	-4.82  	0.152507818426  	0.498295845811  	0.000931990207824  	-0.144420376205  	extrapolatedDCA
2.08333333333  	-4.82  	0.198788226239  	0.606799123388  	0.00131228719692  	-0.1579260202  	extrapolatedDCA
2.5  	-4.82  	0.260675748062  	0.735529374213  	0.00154567111728  	-0.162133663213  	extrapolatedDCA
3.125  	-4.82  	0.342403686404  	0.882338174094  	0.00187306206746  	-0.145663645068  	extrapolatedDCA
4.16666666667  	-4.82  	0.450364567424  	1.04188790023  	0.00161158588526  	-0.0915273006614  	DCA
6.25  	-4.82  	0.592343046748  	1.20097940844  	0.00108099863702  	0.0282717072892  	DCA
8.33333333333  	-4.82  	0.678598017252  	1.27229078166  	0.000722686853548  	0.123729168895  	DCA
12.5  	-4.82  	0.775740612224  	1.33131381803  	0.00035734116063  	0.248464392203  	DCA
25.0  	-4.82  	0.88346165722  	1.37155989802  	8.34508186478e-05  	0.404385419112  	DCA
50.0  	-4.82  	0.940789083918  	1.38250244505  	3.84196177832e-05  	0.493794492526  	DCA
100.0  	-4.82  	0.970187605108  	1.38533414512  	8.68384241396e-06  	0.541089478148  	DCA
200.0  	-4.82  	0.98504558296  	1.38605285318  	2.85686462126e-06  	0.565352912459  	DCA
0.5  	-5.82  	0.000272283054212  	0.0103170739643  	7.17592305914e-09  	-0.00054838590925  	extrapolatedDCA
0.555555555556  	-5.82  	0.00057807579569  	0.0125646563158  	2.62639536428e-08  	-0.00113166691827  	extrapolatedDCA
0.617283950617  	-5.82  	0.00117771783505  	0.0166275115538  	1.14312607881e-07  	-0.00222946895786  	extrapolatedDCA
0.689655172414  	-5.82  	0.00228137945796  	0.0234890662333  	3.67047206674e-07  	-0.00415128595139  	extrapolatedDCA
0.77519379845  	-5.82  	0.0043146420124  	0.0350053534282  	1.59518370146e-06  	-0.00751698305303  	extrapolatedDCA
0.877192982456  	-5.82  	0.00798604692372  	0.0540102350959  	4.50866801142e-06  	-0.0131303326612  	extrapolatedDCA
1.0  	-5.82  	0.014228354052  	0.0833123839991  	1.36397866999e-05  	-0.0218754137188  	extrapolatedDCA
1.14942528736  	-5.82  	0.0245758382824  	0.127228306698  	3.7753868306e-05  	-0.0347769973112  	extrapolatedDCA
1.33333333333  	-5.82  	0.0412171045874  	0.190786922358  	9.23177536394e-05  	-0.0525904496353  	extrapolatedDCA
1.5625  	-5.82  	0.0662613933952  	0.276081553555  	0.000202934085528  	-0.0744128085829  	extrapolatedDCA
3.125  	-5.82  	0.268611496202  	0.760678558406  	0.00112169628995  	-0.128888191543  	extrapolatedDCA
6.25  	-5.82  	0.532957530046  	1.14611044934  	0.000973736894288  	0.00248584892762  	DCA
12.5  	-5.82  	0.739863764236  	1.31367625762  	0.00035645528291  	0.218832392541  	DCA
25.0  	-5.82  	0.864242217768  	1.36669425207  	9.60072256432e-05  	0.384966221604  	DCA
50.0  	-5.82  	0.930948060372  	1.38123912973  	3.52939198014e-05  	0.482982964091  	DCA
100.0  	-5.82  	0.96522236367  	1.38501336576  	9.18667715318e-06  	0.535428887738  	DCA
200.0  	-5.82  	0.98255361985  	1.38597208255  	2.89889707486e-06  	0.562461718244  	DCA
0.5  	-6.82  	3.57163939756e-05  	0.0121487450081  	1.12059845157e-10  	-7.23232875016e-05  	extrapolatedDCA
0.555555555556  	-6.82  	9.5280491505e-05  	0.0126971444897  	6.83771835316e-10  	-0.000185580434166  	extrapolatedDCA
0.617283950617  	-6.82  	0.000233235431256  	0.013860697131  	4.8022653598e-09  	-0.000439867775588  	extrapolatedDCA
0.689655172414  	-6.82  	0.000543113220288  	0.0162385859699  	2.20421876744e-08  	-0.000990355020091  	extrapolatedDCA
0.77519379845  	-6.82  	0.00120139707958  	0.0208333013678  	1.15659718079e-07  	-0.00209527129855  	extrapolatedDCA
0.877192982456  	-6.82  	0.00257621436044  	0.0295387940568  	5.1390473318e-07  	-0.00424048376922  	extrapolatedDCA
1.0  	-6.82  	0.00533172984538  	0.0452164623977  	1.88245105555e-06  	-0.0082466625677  	extrapolatedDCA
1.14942528736  	-6.82  	0.0105635036593  	0.0719540385597  	6.93106931014e-06  	-0.0150697292478  	extrapolatedDCA
1.33333333333  	-6.82  	0.0200364311458  	0.115087867224  	2.14528012522e-05  	-0.0259343003013  	extrapolatedDCA
1.5625  	-6.82  	0.036433099069  	0.180954714879  	6.28702892948e-05  	-0.0417412885485  	extrapolatedDCA
3.125  	-6.82  	0.207390992568  	0.643142827346  	0.000693239789892  	-0.108478069913  	extrapolatedDCA
6.25  	-6.82  	0.477238336612  	1.08660400444  	0.0008174867427  	-0.0167348183225  	DCA
12.5  	-6.82  	0.704630084772  	1.29368487246  	0.000318006404566  	0.191566151155  	DCA
25.0  	-6.82  	0.845124414902  	1.3611081065  	9.30196020556e-05  	0.366109449405  	DCA
50.0  	-6.82  	0.921122100624  	1.37978338741  	3.75202057048e-05  	0.47229281892  	DCA
100.0  	-6.82  	0.96025908928  	1.38464334487  	9.2512243726e-06  	0.529795781569  	DCA
200.0  	-6.82  	0.98006192262  	1.38587888568  	2.62228762406e-06  	0.559576547228  	DCA


==> anc/EOS/data_U2.98_anisotropy4.21 <==
# by Jakub Imriska
# 02.07.2013 and 18.07.2013 (added few high-T points)
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# cluster: 6x1x1 for beta*t<0.25; extrapolation using 6x1x1 and 12x2x2 for beta*t>0.25
# 500 Matsubara frequencies measured
# 6 (5 for beta*t<0.25) iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> later used in order to get the entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver via <n_i n_j>
# DCA integration: simpson_integrator with 16 points in each direction per patch
# anisotropy=4.21 (e.g. t_y=t_z=0.237529691 t_x)
# Hubbard onsite interaction U=2.98 t_x
# entropy: got using 3rd order expansion [EPSSQ=2.225681417]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.555555555556  	1.49  	1.0  	0.684098137906  	0.100391773103  	-0.530075984916  	extrapolatedDCA
0.617283950617  	1.49  	1.0  	0.739206994013  	0.0906919336656  	-0.497789921928  	extrapolatedDCA
0.689655172414  	1.49  	1.0  	0.79533089968  	0.081125352896  	-0.461157055524  	extrapolatedDCA
0.77519379845  	1.49  	1.0  	0.853982960926  	0.071006469968  	-0.418258753445  	extrapolatedDCA
0.877192982456  	1.49  	1.0  	0.913339640332  	0.060772449182  	-0.369298558846  	extrapolatedDCA
1.0  	1.49  	1.0  	0.973998495732  	0.0507755235538  	-0.312476062724  	extrapolatedDCA
1.14942528736  	1.49  	1.0  	1.03445994273  	0.0415370124398  	-0.247655005659  	extrapolatedDCA
1.33333333333  	1.49  	1.0  	1.09384198316  	0.0321477259298  	-0.174162497221  	extrapolatedDCA
1.5625  	1.49  	1.0  	1.1504562545  	0.0249786559494  	-0.09250434292  	extrapolatedDCA
1.78571428571  	1.49  	1.0  	1.1922341583  	0.0197718942277  	-0.0227704139379  	extrapolatedDCA
2.08333333333  	1.49  	1.0  	1.2336399059  	0.0149277635168  	0.0569870191241  	extrapolatedDCA
2.38095238095  	1.49  	1.0  	1.26360200665  	0.0116244783552  	0.123637818991  	extrapolatedDCA
2.77777777778  	1.49  	1.0  	1.29207788074  	0.00862964850304  	0.19673567375  	extrapolatedDCA
3.125  	1.49  	1.0  	1.30985974131  	0.006253268933  	0.249061273293  	extrapolatedDCA
3.57142857143  	1.49  	1.0  	1.32627788652  	0.00528032770108  	0.303817880952  	extrapolatedDCA
4.16666666667  	1.49  	1.0  	1.3412527127  	0.00354291044004  	0.361445733801  	DCA
6.25  	1.49  	1.0  	1.36555605359  	0.00151250241932  	0.483235700204  	DCA
8.33333333333  	1.49  	1.0  	1.37447916465  	0.000834713945314  	0.547011947819  	DCA
12.5  	1.49  	1.0  	1.38099451328  	0.000349187487388  	0.612205516443  	DCA
25.0  	1.49  	1.0  	1.38496295092  	9.09917192526e-05  	0.678386703968  	DCA
50.0  	1.49  	1.0  	1.38596078798  	1.70792930166e-05  	0.711654502394  	DCA
0.555555555556  	1.24  	0.95599777738  	0.686230046154  	0.0990019964994  	-0.588936354448  	extrapolatedDCA
0.617283950617  	1.24  	0.955351879838  	0.740055697796  	0.0896801632288  	-0.558196214857  	extrapolatedDCA
0.689655172414  	1.24  	0.954915613924  	0.795966001612  	0.0801800727338  	-0.522242529682  	extrapolatedDCA
0.77519379845  	1.24  	0.954666524486  	0.854006692957  	0.0702224207594  	-0.480098284151  	extrapolatedDCA
0.877192982456  	1.24  	0.954619870852  	0.913437643571  	0.0602530511054  	-0.43113614011  	extrapolatedDCA
1.0  	1.24  	0.95493388162  	0.973462909181  	0.0504897955566  	-0.374518104627  	extrapolatedDCA
1.14942528736  	1.24  	0.9556756837  	1.03367221718  	0.0408691824298  	-0.309045217885  	extrapolatedDCA
1.33333333333  	1.24  	0.95685873759  	1.09286322427  	0.0325918258778  	-0.234320638049  	extrapolatedDCA
1.5625  	1.24  	0.958646156196  	1.14941292347  	0.0250802965176  	-0.150539848521  	extrapolatedDCA
1.78571428571  	1.24  	0.96053314729  	1.19105570637  	0.0197665129692  	-0.0786886491739  	extrapolatedDCA
2.08333333333  	1.24  	0.962988305754  	1.23265660942  	0.0148473415985  	0.00448913166387  	extrapolatedDCA
2.38095238095  	1.24  	0.965392397034  	1.26259810796  	0.0115360754598  	0.074076955511  	extrapolatedDCA
2.77777777778  	1.24  	0.968261468802  	1.29128672655  	0.0085378639161  	0.151279873274  	extrapolatedDCA
3.125  	1.24  	0.970521339896  	1.30913756675  	0.00620998302564  	0.206610056452  	extrapolatedDCA
3.57142857143  	1.24  	0.973068844584  	1.32562199864  	0.00523777028968  	0.264748283992  	extrapolatedDCA
4.16666666667  	1.24  	0.975907890548  	1.34073118056  	0.00356642524372  	0.326415419752  	DCA
6.25  	1.24  	0.982590019118  	1.36525912317  	0.00151627654427  	0.457629428813  	DCA
8.33333333333  	1.24  	0.986435807204  	1.37430234096  	0.000844539478436  	0.527035198573  	DCA
12.5  	1.24  	0.990627021858  	1.38090783444  	0.000348701437068  	0.598330721579  	DCA
25.0  	1.24  	0.995153013746  	1.38493970264  	9.19474350744e-05  	0.671188867896  	DCA
50.0  	1.24  	0.997537800002  	1.38595472423  	1.65796039286e-05  	0.707988174866  	DCA
0.555555555556  	0.99  	0.910362818606  	0.689543818132  	0.0950451970098  	-0.637953799501  	extrapolatedDCA
0.617283950617  	0.99  	0.909479915508  	0.742383791498  	0.0864346583522  	-0.607861451888  	extrapolatedDCA
0.689655172414  	0.99  	0.90873274714  	0.797752582207  	0.0770388150528  	-0.572461916418  	extrapolatedDCA
0.77519379845  	0.99  	0.908480161418  	0.854394761237  	0.0680403519016  	-0.531283269922  	extrapolatedDCA
0.877192982456  	0.99  	0.908797709788  	0.912577689181  	0.0583564567654  	-0.482973255495  	extrapolatedDCA
1.0  	0.99  	0.909549747978  	0.972171026923  	0.0490577935118  	-0.426404602852  	extrapolatedDCA
1.14942528736  	0.99  	0.91117362651  	1.03145400038  	0.0401909698908  	-0.361237020224  	extrapolatedDCA
1.33333333333  	0.99  	0.91359376391  	1.09003267189  	0.032065798405  	-0.286336650438  	extrapolatedDCA
1.5625  	0.99  	0.917223035564  	1.14627974822  	0.0243107843242  	-0.201607626729  	extrapolatedDCA
1.78571428571  	0.99  	0.920991897996  	1.18804613252  	0.0192677375317  	-0.128159488816  	extrapolatedDCA
2.08333333333  	0.99  	0.92601014497  	1.22948913495  	0.0146400944665  	-0.0433542577284  	extrapolatedDCA
2.38095238095  	0.99  	0.930775471348  	1.25982051308  	0.011428029576  	0.0288387321944  	extrapolatedDCA
2.77777777778  	0.99  	0.936579749678  	1.28863308505  	0.0085286449993  	0.108553964203  	extrapolatedDCA
3.125  	0.99  	0.94106867686  	1.30683294704  	0.00612835592382  	0.166555656134  	extrapolatedDCA
3.57142857143  	0.99  	0.946169635868  	1.32362460702  	0.00522272918214  	0.227611493749  	extrapolatedDCA
4.16666666667  	0.99  	0.951831465226  	1.33911607016  	0.00352403166678  	0.292838249372  	DCA
6.25  	0.99  	0.965189376056  	1.36437920553  	0.00149653649126  	0.432707886517  	DCA
8.33333333333  	0.99  	0.972877713898  	1.37375727863  	0.000815321767102  	0.507357529328  	DCA
12.5  	0.99  	0.981256482302  	1.38064404256  	0.000352937653832  	0.584577633358  	DCA
25.0  	0.99  	0.990306304014  	1.38486911791  	9.32252937724e-05  	0.664024185588  	DCA
50.0  	0.99  	0.995075575304  	1.38593653298  	1.77865638994e-05  	0.704339223703  	DCA
0.555555555556  	0.74  	0.861731028388  	0.693349258027  	0.0887481801118  	-0.677888894412  	extrapolatedDCA
0.617283950617  	0.74  	0.861031783952  	0.744797198627  	0.08111813701  	-0.64825353376  	extrapolatedDCA
0.689655172414  	0.74  	0.860532636918  	0.799061776954  	0.0720707287778  	-0.613206649231  	extrapolatedDCA
0.77519379845  	0.74  	0.86100597862  	0.853734895423  	0.064080278126  	-0.572865497589  	extrapolatedDCA
0.877192982456  	0.74  	0.861629361404  	0.910965160445  	0.0552235858106  	-0.525193481941  	extrapolatedDCA
1.0  	0.74  	0.863283374294  	0.969092688588  	0.0465881955578  	-0.469517682231  	extrapolatedDCA
1.14942528736  	0.74  	0.866047957274  	1.02733125507  	0.038190605025  	-0.405025588484  	extrapolatedDCA
1.33333333333  	0.74  	0.87003227276  	1.08538335662  	0.030895270507  	-0.330221376437  	extrapolatedDCA
1.5625  	0.74  	0.875708543124  	1.14113999934  	0.0238207356476  	-0.245590012114  	extrapolatedDCA
1.78571428571  	0.74  	0.881455803892  	1.18266634846  	0.0189368500115  	-0.172015100626  	extrapolatedDCA
2.08333333333  	0.74  	0.88908818678  	1.22431965065  	0.0143654178001  	-0.0861182377296  	extrapolatedDCA
2.38095238095  	0.74  	0.896283405702  	1.25488465684  	0.0110893212022  	-0.0127906956832  	extrapolatedDCA
2.77777777778  	0.74  	0.904898420988  	1.28443124732  	0.00839031817576  	0.0694396509965  	extrapolatedDCA
3.125  	0.74  	0.911726340646  	1.30292210628  	0.00608125777312  	0.128911561612  	extrapolatedDCA
3.57142857143  	0.74  	0.919275851762  	1.32041590994  	0.0052214784221  	0.192849815971  	extrapolatedDCA
4.16666666667  	0.74  	0.927830305072  	1.33637636442  	0.00341974430522  	0.260608070933  	DCA
6.25  	0.74  	0.9478063241  	1.36290915255  	0.00150581363784  	0.408484204532  	DCA
8.33333333333  	0.74  	0.959327157542  	1.37285410789  	0.00080666107919  	0.488111204763  	DCA
12.5  	0.74  	0.971888285662  	1.38020874595  	0.000359684355738  	0.571031404389  	DCA
25.0  	0.74  	0.985460108754  	1.38475138695  	8.57641856574e-05  	0.656891187614  	DCA
50.0  	0.74  	0.992613442128  	1.38590621423  	1.77724892561e-05  	0.700701432674  	DCA
0.555555555556  	0.49  	0.809956436544  	0.695638198433  	0.0808386453706  	-0.70837212488  	extrapolatedDCA
0.617283950617  	0.49  	0.809767796528  	0.745660333819  	0.0735994641362  	-0.679150074297  	extrapolatedDCA
0.689655172414  	0.49  	0.810408982072  	0.797983610651  	0.0664196273326  	-0.644683799713  	extrapolatedDCA
0.77519379845  	0.49  	0.811447403476  	0.851747852731  	0.058858600374  	-0.604849385565  	extrapolatedDCA
0.877192982456  	0.49  	0.81321561142  	0.90723911401  	0.0513532065134  	-0.558208330814  	extrapolatedDCA
1.0  	0.49  	0.815996384722  	0.963788264444  	0.0436888987464  	-0.50386697775  	extrapolatedDCA
1.14942528736  	0.49  	0.82012036413  	1.02117230415  	0.036190518664  	-0.440314138402  	extrapolatedDCA
1.33333333333  	0.49  	0.826055808892  	1.07819019793  	0.0290407324958  	-0.366824533072  	extrapolatedDCA
1.5625  	0.49  	0.833968088308  	1.13360217482  	0.0226400051254  	-0.283006016485  	extrapolatedDCA
1.78571428571  	0.49  	0.84183797737  	1.17503842673  	0.018084858523  	-0.209972841178  	extrapolatedDCA
2.08333333333  	0.49  	0.852012474224  	1.21699928843  	0.0138604790569  	-0.124133512467  	extrapolatedDCA
2.38095238095  	0.49  	0.861728253538  	1.24816452567  	0.0109308395405  	-0.0500296614517  	extrapolatedDCA
2.77777777778  	0.49  	0.873359517954  	1.27836602387  	0.0081869193499  	0.0332198285302  	extrapolatedDCA
3.125  	0.49  	0.88236770613  	1.29763489333  	0.005989439612  	0.0943452064353  	extrapolatedDCA
3.57142857143  	0.49  	0.892498254722  	1.31577127599  	0.00502203953954  	0.159808470295  	extrapolatedDCA
4.16666666667  	0.49  	0.903849791874  	1.33259358119  	0.00340250231228  	0.230125598897  	DCA
6.25  	0.49  	0.930437167784  	1.3608616688  	0.00156003775035  	0.385028748583  	DCA
8.33333333333  	0.49  	0.945781644104  	1.37160028819  	0.000846556875336  	0.469337609998  	DCA
12.5  	0.49  	0.962526217644  	1.37959764756  	0.000346684603322  	0.557624996115  	DCA
25.0  	0.49  	0.980614318192  	1.38458787048  	8.93390943674e-05  	0.649815316902  	DCA
50.0  	0.49  	0.990151501544  	1.38586376798  	1.68316471624e-05  	0.697051774154  	DCA
0.555555555556  	0.24  	0.754994709304  	0.694341763458  	0.071126129224  	-0.72912160055  	extrapolatedDCA
0.617283950617  	0.24  	0.75595134444  	0.742699361438  	0.0654645540264  	-0.700551390538  	extrapolatedDCA
0.689655172414  	0.24  	0.757533648088  	0.793537382245  	0.059420474874  	-0.666986717119  	extrapolatedDCA
0.77519379845  	0.24  	0.760019779318  	0.846227572187  	0.0531588291398  	-0.627849449186  	extrapolatedDCA
0.877192982456  	0.24  	0.76316978248  	0.900462037499  	0.0466524228936  	-0.582353878024  	extrapolatedDCA
1.0  	0.24  	0.767700973532  	0.956135903952  	0.0398832295516  	-0.529108691673  	extrapolatedDCA
1.14942528736  	0.24  	0.77394540259  	1.01222234762  	0.0336521599046  	-0.467466854107  	extrapolatedDCA
1.33333333333  	0.24  	0.781802250086  	1.06849433479  	0.0273536171198  	-0.395916893635  	extrapolatedDCA
1.5625  	0.24  	0.791996181922  	1.12349323487  	0.0215527185896  	-0.314114885436  	extrapolatedDCA
1.78571428571  	0.24  	0.80219723971  	1.16505271192  	0.0173958208873  	-0.242276375672  	extrapolatedDCA
2.08333333333  	0.24  	0.815193793434  	1.20758313066  	0.0135083938489  	-0.157197424962  	extrapolatedDCA
2.38095238095  	0.24  	0.827414550186  	1.23934401166  	0.0107312272188  	-0.0835872935329  	extrapolatedDCA
2.77777777778  	0.24  	0.841913094626  	1.27061884613  	0.00806524451648  	0.000212086732315  	extrapolatedDCA
3.125  	0.24  	0.853146295326  	1.29075520564  	0.00581911159968  	0.0621775680943  	extrapolatedDCA
3.57142857143  	0.24  	0.865783552026  	1.30989615584  	0.00509302941338  	0.129066589743  	extrapolatedDCA
4.16666666667  	0.24  	0.879954510428  	1.32776576179  	0.00343050000382  	0.201261420223  	DCA
6.25  	0.24  	0.91311881467  	1.35822735617  	0.00153451999125  	0.362203196929  	DCA
8.33333333333  	0.24  	0.932272903882  	1.36996674075  	0.00082241125239  	0.450767344076  	DCA
12.5  	0.24  	0.953172010172  	1.37881115524  	0.00036177323068  	0.544377471766  	DCA
25.0  	0.24  	0.975769461416  	1.38437678374  	9.11254626668e-05  	0.642779863069  	DCA
50.0  	0.24  	0.987689488572  	1.38580919423  	1.80612381008e-05  	0.693436051892  	DCA
0.555555555556  	-0.01  	0.697625784138  	0.688162906802  	0.0607670796458  	-0.739103117069  	extrapolatedDCA
0.617283950617  	-0.01  	0.700190853218  	0.735458627778  	0.0563425639162  	-0.711413263902  	extrapolatedDCA
0.689655172414  	-0.01  	0.703108958604  	0.784725045142  	0.0517465339744  	-0.679280537072  	extrapolatedDCA
0.77519379845  	-0.01  	0.706910000718  	0.836849134158  	0.0467700915616  	-0.641191928631  	extrapolatedDCA
0.877192982456  	-0.01  	0.711902016632  	0.889855632088  	0.0414765439328  	-0.597516569227  	extrapolatedDCA
1.0  	-0.01  	0.71854250735  	0.944419735642  	0.036156510417  	-0.546459795256  	extrapolatedDCA
1.14942528736  	-0.01  	0.7266202856  	1.00008357135  	0.0306145918792  	-0.486848478939  	extrapolatedDCA
1.33333333333  	-0.01  	0.736976264426  	1.05577713699  	0.0252096965514  	-0.418000709387  	extrapolatedDCA
1.5625  	-0.01  	0.750098222956  	1.1105972915  	0.020126583361  	-0.339021516084  	extrapolatedDCA
1.78571428571  	-0.01  	0.762737699916  	1.15259127009  	0.0163844208211  	-0.269025426266  	extrapolatedDCA
2.08333333333  	-0.01  	0.778436930054  	1.19584855065  	0.0128159373582  	-0.185806401475  	extrapolatedDCA
2.38095238095  	-0.01  	0.79299068302  	1.22872972627  	0.0101570980963  	-0.112774918129  	extrapolatedDCA
2.77777777778  	-0.01  	0.810547103628  	1.26121893572  	0.00772050600014  	-0.0295042417555  	extrapolatedDCA
3.125  	-0.01  	0.824120955704  	1.28231768872  	0.00584592289068  	0.0324689194094  	extrapolatedDCA
3.57142857143  	-0.01  	0.839225528746  	1.30266510809  	0.00486697949122  	0.100208052336  	extrapolatedDCA
4.16666666667  	-0.01  	0.85616799502  	1.32185585144  	0.0032534258121  	0.173928058959  	DCA
6.25  	-0.01  	0.895814673264  	1.35502823955  	0.00148074441028  	0.340228510466  	DCA
8.33333333333  	-0.01  	0.918779633982  	1.36798215773  	0.000834858142604  	0.432675291189  	DCA
12.5  	-0.01  	0.94382235487  	1.37785481669  	0.000351847974586  	0.531351886558  	DCA
25.0  	-0.01  	0.970925604744  	1.38411922285  	8.46960103526e-05  	0.635783266237  	DCA
50.0  	-0.01  	0.985227788648  	1.38574249298  	1.89157956836e-05  	0.689816856131  	DCA
0.555555555556  	-0.26  	0.63916534247  	0.677464463149  	0.0505851136064  	-0.73714068785  	extrapolatedDCA
0.617283950617  	-0.26  	0.642570390258  	0.723198748639  	0.0474587130166  	-0.711220430338  	extrapolatedDCA
0.689655172414  	-0.26  	0.646879300122  	0.771660745431  	0.0439208343554  	-0.68070469777  	extrapolatedDCA
0.77519379845  	-0.26  	0.65260046636  	0.822210677951  	0.040061145132  	-0.645214041822  	extrapolatedDCA
0.877192982456  	-0.26  	0.659336273588  	0.874730549932  	0.0359946189582  	-0.60363674743  	extrapolatedDCA
1.0  	-0.26  	0.668214064974  	0.928984546242  	0.0316952119114  	-0.555112263558  	extrapolatedDCA
1.14942528736  	-0.26  	0.678851217198  	0.984230884486  	0.027287384064  	-0.498631164731  	extrapolatedDCA
1.33333333333  	-0.26  	0.691926610968  	1.03985644934  	0.0228684697226  	-0.433158766406  	extrapolatedDCA
1.5625  	-0.26  	0.707785841174  	1.09488139464  	0.0186150481559  	-0.357866344092  	extrapolatedDCA
1.78571428571  	-0.26  	0.72282830856  	1.13748001743  	0.0154476953229  	-0.290636455871  	extrapolatedDCA
2.08333333333  	-0.26  	0.741895992102  	1.18191218014  	0.0120490709447  	-0.209943315581  	extrapolatedDCA
2.38095238095  	-0.26  	0.759013835354  	1.21589032543  	0.009862040609  	-0.138765692755  	extrapolatedDCA
2.77777777778  	-0.26  	0.77933745133  	1.25002667476  	0.00756019110626  	-0.056355552399  	extrapolatedDCA
3.125  	-0.26  	0.795142128638  	1.27247144195  	0.00558487605976  	0.0056103136761  	extrapolatedDCA
3.57142857143  	-0.26  	0.812807175904  	1.29418097279  	0.00481284873712  	0.0734591508289  	extrapolatedDCA
4.16666666667  	-0.26  	0.832443526032  	1.31492248765  	0.00330774054424  	0.148225175644  	DCA
6.25  	-0.26  	0.878598670364  	1.35123145965  	0.00147567757174  	0.318802560011  	DCA
8.33333333333  	-0.26  	0.905318273634  	1.36564052792  	0.000850752406442  	0.414966331142  	DCA
12.5  	-0.26  	0.93448308527  	1.37672495467  	0.000351092372114  	0.518484961265  	DCA
25.0  	-0.26  	0.966083625074  	1.38381420189  	9.03854155232e-05  	0.628812507773  	DCA
50.0  	-0.26  	0.98276599919  	1.38566366423  	1.76048537124e-05  	0.686215254357  	DCA
0.555555555556  	-0.51  	0.579672121076  	0.661379758295  	0.0406764873004  	-0.723185519122  	extrapolatedDCA
0.617283950617  	-0.51  	0.58418079679  	0.705826257723  	0.0385587368756  	-0.699433630203  	extrapolatedDCA
0.689655172414  	-0.51  	0.590063039138  	0.753005541827  	0.0363304506658  	-0.671631839967  	extrapolatedDCA
0.77519379845  	-0.51  	0.59754970405  	0.802985423408  	0.0336519085394  	-0.638885970083  	extrapolatedDCA
0.877192982456  	-0.51  	0.606252717452  	0.855089718785  	0.0305907941634  	-0.600336696766  	extrapolatedDCA
1.0  	-0.51  	0.61750499308  	0.909191582713  	0.0275327478056  	-0.555383892176  	extrapolatedDCA
1.14942528736  	-0.51  	0.630678056248  	0.964313257379  	0.024167223076  	-0.502985806028  	extrapolatedDCA
1.33333333333  	-0.51  	0.646813709678  	1.02019491216  	0.0205566528738  	-0.442016635977  	extrapolatedDCA
1.5625  	-0.51  	0.666063268006  	1.07616433573  	0.0171761395917  	-0.371045198509  	extrapolatedDCA
1.78571428571  	-0.51  	0.683421727144  	1.11976577734  	0.0142928200979  	-0.307077118077  	extrapolatedDCA
2.08333333333  	-0.51  	0.705282479696  	1.16556715176  	0.011489063388  	-0.229921267582  	extrapolatedDCA
2.38095238095  	-0.51  	0.72514327042  	1.20111385765  	0.0093623806205  	-0.160921158713  	extrapolatedDCA
2.77777777778  	-0.51  	0.74851653698  	1.23716719407  	0.00719364157698  	-0.0802121427489  	extrapolatedDCA
3.125  	-0.51  	0.766489457798  	1.26103801344  	0.00546228929202  	-0.0190983325386  	extrapolatedDCA
3.57142857143  	-0.51  	0.786539860988  	1.28443670491  	0.00468272907958  	0.0487626364166  	extrapolatedDCA
4.16666666667  	-0.51  	0.808866271256  	1.3069404056  	0.00324827025886  	0.124042711244  	DCA
6.25  	-0.51  	0.861448624946  	1.34686198213  	0.0015027739367  	0.298100579898  	DCA
8.33333333333  	-0.51  	0.891870392048  	1.36295348966  	0.000900813161614  	0.397759215829  	DCA
12.5  	-0.51  	0.925150882672  	1.37542525241  	0.000350209213982  	0.505825102534  	DCA
25.0  	-0.51  	0.96124420402  	1.38346229779  	9.34274493042e-05  	0.621869813067  	DCA
50.0  	-0.51  	0.980304749798  	1.38557270798  	1.84363257713e-05  	0.682615973891  	DCA
0.555555555556  	-0.76  	0.519433483014  	0.640691908831  	0.0319069654444  	-0.696467712111  	extrapolatedDCA
0.617283950617  	-0.76  	0.52519820317  	0.683745898114  	0.0304869123582  	-0.6756153456  	extrapolatedDCA
0.689655172414  	-0.76  	0.532446157238  	0.729186688901  	0.0290471497804  	-0.65145303508  	extrapolatedDCA
0.77519379845  	-0.76  	0.541983199214  	0.778571164114  	0.027454628327  	-0.622568406956  	extrapolatedDCA
0.877192982456  	-0.76  	0.553055673096  	0.830256415317  	0.0254295672326  	-0.588339070891  	extrapolatedDCA
1.0  	-0.76  	0.566398816056  	0.884233353353  	0.023200084237  	-0.547899297589  	extrapolatedDCA
1.14942528736  	-0.76  	0.582423147934  	0.939980033177  	0.020791220542  	-0.500284809132  	extrapolatedDCA
1.33333333333  	-0.76  	0.601531084504  	0.99683388528  	0.0182069793209  	-0.444397358553  	extrapolatedDCA
1.5625  	-0.76  	0.624256503392  	1.05429936006  	0.0154055635188  	-0.378715278745  	extrapolatedDCA
1.78571428571  	-0.76  	0.644372901768  	1.09914875243  	0.0130674923801  	-0.319090162956  	extrapolatedDCA
2.08333333333  	-0.76  	0.669220580872  	1.14699510138  	0.0106802226935  	-0.245715513986  	extrapolatedDCA
2.38095238095  	-0.76  	0.691635937342  	1.18430616025  	0.00884668408482  	-0.179686467814  	extrapolatedDCA
2.77777777778  	-0.76  	0.717885014546  	1.22260074144  	0.00687644845162  	-0.101234567853  	extrapolatedDCA
3.125  	-0.76  	0.73808690379  	1.24816712047  	0.00522846909148  	-0.0413105196824  	extrapolatedDCA
3.57142857143  	-0.76  	0.760464076674  	1.27343005464  	0.00451687274338  	0.0259982831248  	extrapolatedDCA
4.16666666667  	-0.76  	0.785501073558  	1.29791272  	0.003178043775  	0.101268898257  	DCA
6.25  	-0.76  	0.844349857456  	1.34193850868  	0.00147296490671  	0.278200746836  	DCA
8.33333333333  	-0.76  	0.87845792645  	1.35991346525  	0.000860541823806  	0.380956918567  	DCA
12.5  	-0.76  	0.915829579502  	1.37395195809  	0.00037472153262  	0.493336477026  	DCA
25.0  	-0.76  	0.95640468439  	1.38306455161  	9.1538484732e-05  	0.615002886644  	DCA
50.0  	-0.76  	0.977843522874  	1.38546962423  	1.72083803369e-05  	0.679029123541  	DCA
0.555555555556  	-1.01  	0.459321880752  	0.615367928659  	0.0239244005288  	-0.65740621334  	extrapolatedDCA
0.617283950617  	-1.01  	0.466517749126  	0.656160902549  	0.0233463605774  	-0.640757254693  	extrapolatedDCA
0.689655172414  	-1.01  	0.475272404656  	0.700568789652  	0.0225774715668  	-0.620600460507  	extrapolatedDCA
0.77519379845  	-1.01  	0.4862319834  	0.748697235225  	0.0216944203126  	-0.596450474007  	extrapolatedDCA
0.877192982456  	-1.01  	0.499554071408  	0.800360965643  	0.0206434120664  	-0.567274535418  	extrapolatedDCA
1.0  	-1.01  	0.515578906678  	0.854382730995  	0.0193101272765  	-0.532830737705  	extrapolatedDCA
1.14942528736  	-1.01  	0.534524778716  	0.911098262145  	0.0176929504601  	-0.491125405156  	extrapolatedDCA
1.33333333333  	-1.01  	0.556452860128  	0.969454784179  	0.0158427833425  	-0.440994768263  	extrapolatedDCA
1.5625  	-1.01  	0.58241424438  	1.02888928451  	0.0135888520434  	-0.381407232263  	extrapolatedDCA
1.78571428571  	-1.01  	0.60564398922  	1.07582298391  	0.0119870519109  	-0.326469656923  	extrapolatedDCA
2.08333333333  	-1.01  	0.633379062032  	1.12599442615  	0.00986045730616  	-0.257729244696  	extrapolatedDCA
2.38095238095  	-1.01  	0.658314512466  	1.16555960474  	0.00818454339658  	-0.19482485316  	extrapolatedDCA
2.77777777778  	-1.01  	0.687503820244  	1.20632641551  	0.00653643427146  	-0.11953969995  	extrapolatedDCA
3.125  	-1.01  	0.709783686352  	1.23384754372  	0.00502360959778  	-0.061003813694  	extrapolatedDCA
3.57142857143  	-1.01  	0.734709940436  	1.26119231738  	0.00431239039512  	0.00509125231176  	extrapolatedDCA
4.16666666667  	-1.01  	0.76228164699  	1.28789997427  	0.00301567442752  	0.0801230583182  	DCA
6.25  	-1.01  	0.827317013924  	1.3364638843  	0.00141820453898  	0.259066917595  	DCA
8.33333333333  	-1.01  	0.865091650182  	1.35652030568  	0.000851645567926  	0.364519434112  	DCA
12.5  	-1.01  	0.906517551738  	1.37230897014  	0.000382786538276  	0.481049466247  	DCA
25.0  	-1.01  	0.95156761403  	1.38261995391  	9.81081546794e-05  	0.608166687218  	DCA
50.0  	-1.01  	0.97538290657  	1.38535441298  	1.53751283324e-05  	0.67544802142  	DCA
0.555555555556  	-1.26  	0.399985167036  	0.584320831128  	0.0173875630157  	-0.607326491096  	extrapolatedDCA
0.617283950617  	-1.26  	0.408577190192  	0.623541045308  	0.0172836411559  	-0.59515485607  	extrapolatedDCA
0.689655172414  	-1.26  	0.418874215464  	0.666703311454  	0.0171088210945  	-0.579941614844  	extrapolatedDCA
0.77519379845  	-1.26  	0.431599736046  	0.713707749717  	0.0167357657599  	-0.561575333804  	extrapolatedDCA
0.877192982456  	-1.26  	0.446948003194  	0.764877660991  	0.0163679665267  	-0.53868118714  	extrapolatedDCA
1.0  	-1.26  	0.465291155706  	0.819673748639  	0.0156869729767  	-0.510429152771  	extrapolatedDCA
1.14942528736  	-1.26  	0.48714545921  	0.877941325649  	0.0147989968469  	-0.475451337986  	extrapolatedDCA
1.33333333333  	-1.26  	0.512429958252  	0.938544439309  	0.0135820675006  	-0.432245112271  	extrapolatedDCA
1.5625  	-1.26  	0.541251269238  	1.00030901945  	0.0120364658485  	-0.379376339516  	extrapolatedDCA
1.78571428571  	-1.26  	0.567192251948  	1.04969426599  	0.0106739030755  	-0.329561840367  	extrapolatedDCA
2.08333333333  	-1.26  	0.597910548916  	1.10263246428  	0.00901789493244  	-0.266170155653  	extrapolatedDCA
2.38095238095  	-1.26  	0.625350604222  	1.14469503414  	0.00761636343002  	-0.207086484997  	extrapolatedDCA
2.77777777778  	-1.26  	0.657566224702  	1.18844801536  	0.006129076817  	-0.135227499057  	extrapolatedDCA
3.125  	-1.26  	0.681927975976  	1.21811670375  	0.00469044333436  	-0.0785566641096  	extrapolatedDCA
3.57142857143  	-1.26  	0.70907954626  	1.24778409364  	0.00418360969038  	-0.0137387805294  	extrapolatedDCA
4.16666666667  	-1.26  	0.739252823802  	1.2768901912  	0.00294438380186  	0.0603707793666  	DCA
6.25  	-1.26  	0.810387947662  	1.33043097124  	0.00142147803356  	0.240575950366  	DCA
8.33333333333  	-1.26  	0.85175531927  	1.352785984  	0.000832782137558  	0.348540306571  	DCA
12.5  	-1.26  	0.897232248738  	1.37049080936  	0.000355429364028  	0.468867804756  	DCA
25.0  	-1.26  	0.946731144958  	1.38212903753  	9.64361454746e-05  	0.601396984572  	DCA
50.0  	-1.26  	0.972922080526  	1.38522707423  	1.65669887986e-05  	0.67188810305  	DCA
0.555555555556  	-1.51  	0.341305866696  	0.547445666861  	0.0120806641419  	-0.546612314477  	extrapolatedDCA
0.617283950617  	-1.51  	0.351638655528  	0.58541532107  	0.012276123977  	-0.539951540577  	extrapolatedDCA
0.689655172414  	-1.51  	0.363712703002  	0.627034666028  	0.0124019627806  	-0.531001041297  	extrapolatedDCA
0.77519379845  	-1.51  	0.377927685024  	0.673108021194  	0.0125407344954  	-0.518738999765  	extrapolatedDCA
0.877192982456  	-1.51  	0.395572722224  	0.724533757866  	0.0126212863162  	-0.502929657797  	extrapolatedDCA
1.0  	-1.51  	0.416365894202  	0.780590109534  	0.0124955405475  	-0.48177726029  	extrapolatedDCA
1.14942528736  	-1.51  	0.440558725268  	0.840289628512  	0.0120876818  	-0.454248859402  	extrapolatedDCA
1.33333333333  	-1.51  	0.468649134754  	0.903439943912  	0.01144215875  	-0.418432080254  	extrapolatedDCA
1.5625  	-1.51  	0.500904651302  	0.968550517489  	0.0104668882336  	-0.373116320209  	extrapolatedDCA
1.78571428571  	-1.51  	0.529414920196  	1.02068815536  	0.00947384485634  	-0.329063313104  	extrapolatedDCA
2.08333333333  	-1.51  	0.563191153792  	1.07703272251  	0.00829885076304  	-0.27138863564  	extrapolatedDCA
2.38095238095  	-1.51  	0.593265151338  	1.12207714162  	0.00708391351072  	-0.216500504114  	extrapolatedDCA
2.77777777778  	-1.51  	0.627804107672  	1.16891929944  	0.0058024184231  	-0.148253559764  	extrapolatedDCA
3.125  	-1.51  	0.654368130502  	1.20099686279  	0.00450756909722  	-0.0939003641779  	extrapolatedDCA
3.57142857143  	-1.51  	0.683776636892  	1.2331711475  	0.00407479564946  	-0.0309050085493  	extrapolatedDCA
4.16666666667  	-1.51  	0.71638387746  	1.26491251122  	0.00287924526348  	0.0421481504654  	DCA
6.25  	-1.51  	0.793515537176  	1.32386279962  	0.00139864532489  	0.222904335163  	DCA
8.33333333333  	-1.51  	0.838462851342  	1.34870793454  	0.00081977770447  	0.332978832549  	DCA
12.5  	-1.51  	0.88795040753  	1.36850764644  	0.000353475205796  	0.456936760099  	DCA
25.0  	-1.51  	0.941898785368  	1.38159135537  	9.77028131802e-05  	0.594640753922  	DCA
50.0  	-1.51  	0.970462378138  	1.38508760798  	1.80082961729e-05  	0.668319126097  	DCA
0.555555555556  	-1.76  	0.285080796036  	0.504283404465  	0.00804697391468  	-0.478656000219  	extrapolatedDCA
0.617283950617  	-1.76  	0.29677545593  	0.540666889758  	0.00844518576906  	-0.477898051516  	extrapolatedDCA
0.689655172414  	-1.76  	0.310167717504  	0.58171795527  	0.00881985826168  	-0.474649993941  	extrapolatedDCA
0.77519379845  	-1.76  	0.327052071682  	0.628422775364  	0.00922488407612  	-0.470177320693  	extrapolatedDCA
0.877192982456  	-1.76  	0.34623421573  	0.679859668338  	0.00945322279346  	-0.461470793021  	extrapolatedDCA
1.0  	-1.76  	0.369043070486  	0.737165498416  	0.0096861707601  	-0.447883204317  	extrapolatedDCA
1.14942528736  	-1.76  	0.395770333632  	0.798981742525  	0.00969760912274  	-0.428584384639  	extrapolatedDCA
1.33333333333  	-1.76  	0.42631398222  	0.864905275042  	0.00952374714776  	-0.400662957003  	extrapolatedDCA
1.5625  	-1.76  	0.461325825856  	0.933500914199  	0.00905988443726  	-0.363214446077  	extrapolatedDCA
1.78571428571  	-1.76  	0.49223612805  	0.989051031094  	0.00839070145434  	-0.324807445431  	extrapolatedDCA
2.08333333333  	-1.76  	0.528824030308  	1.04915608091  	0.00733578391672  	-0.273265241972  	extrapolatedDCA
2.38095238095  	-1.76  	0.56140318985  	1.0974923098  	0.00649499699254  	-0.222969857829  	extrapolatedDCA
2.77777777778  	-1.76  	0.59883065727  	1.14793702465  	0.00554681429212  	-0.159179611826  	extrapolatedDCA
3.125  	-1.76  	0.627073862456  	1.18246697702  	0.00424116467266  	-0.107195922147  	extrapolatedDCA
3.57142857143  	-1.76  	0.658763954862  	1.21740416956  	0.00388725453466  	-0.0463370960003  	extrapolatedDCA
4.16666666667  	-1.76  	0.693880395384  	1.25202345539  	0.00278725542616  	0.0252441571866  	DCA
6.25  	-1.76  	0.776800550552  	1.31676372061  	0.00137909974365  	0.205840385739  	DCA
8.33333333333  	-1.76  	0.825292802104  	1.34428795063  	0.000794570498998  	0.31765366148  	DCA
12.5  	-1.76  	0.87871281061  	1.36635096318  	0.000339395236526  	0.44507117669  	DCA
25.0  	-1.76  	0.937070577032  	1.38100620054  	0.000102267546079  	0.587917428191  	DCA
50.0  	-1.76  	0.968001963656  	1.38493601423  	1.77192929048e-05  	0.664787970737  	DCA
0.555555555556  	-2.01  	0.231737040326  	0.454669869097  	0.00504036338656  	-0.405797194098  	extrapolatedDCA
0.617283950617  	-2.01  	0.244883763492  	0.4906280339  	0.00549197428714  	-0.411127694856  	extrapolatedDCA
0.689655172414  	-2.01  	0.260171023384  	0.531738171674  	0.00594489875264  	-0.414998198226  	extrapolatedDCA
0.77519379845  	-2.01  	0.277972933404  	0.578148134394  	0.00641273531458  	-0.416801551074  	extrapolatedDCA
0.877192982456  	-2.01  	0.298967274028  	0.630637681276  	0.00689416286226  	-0.41565949063  	extrapolatedDCA
1.0  	-2.01  	0.323561252562  	0.689153497738  	0.0073837700192  	-0.410218851025  	extrapolatedDCA
1.14942528736  	-2.01  	0.3522795269  	0.753601960851  	0.00772319101868  	-0.398766878003  	extrapolatedDCA
1.33333333333  	-2.01  	0.38542823381  	0.823088527191  	0.0078440233133  	-0.379292387249  	extrapolatedDCA
1.5625  	-2.01  	0.423131626122  	0.896030485245  	0.00768086429586  	-0.349726077897  	extrapolatedDCA
1.78571428571  	-2.01  	0.45629268084  	0.955055926304  	0.00729078249104  	-0.317760441444  	extrapolatedDCA
2.08333333333  	-2.01  	0.495527705644  	1.01930935456  	0.00666162689848  	-0.272678870885  	extrapolatedDCA
2.38095238095  	-2.01  	0.530165487414  	1.07104447683  	0.00587922999264  	-0.227091829689  	extrapolatedDCA
2.77777777778  	-2.01  	0.57015591126  	1.12539269787  	0.00501035822924  	-0.167767935301  	extrapolatedDCA
3.125  	-2.01  	0.60028949862  	1.16270280672  	0.0039920972638  	-0.118455156943  	extrapolatedDCA
3.57142857143  	-2.01  	0.63397303249  	1.20050475361  	0.00361088742398  	-0.059956019628  	extrapolatedDCA
4.16666666667  	-2.01  	0.67157585675  	1.23820325526  	0.00262310264834  	0.00972272875697  	DCA
6.25  	-2.01  	0.760228039074  	1.30914383416  	0.00134445554731  	0.189456544292  	DCA
8.33333333333  	-2.01  	0.812077314876  	1.33953909033  	0.000808875070546  	0.302990593394  	DCA
12.5  	-2.01  	0.869486790964  	1.36402839911  	0.000358563990286  	0.43342762917  	DCA
25.0  	-2.01  	0.932242816058  	1.38037556577  	9.9320306516e-05  	0.581258804135  	DCA
50.0  	-2.01  	0.965542335938  	1.38477229298  	1.77445143414e-05  	0.66125250358  	DCA
0.555555555556  	-2.26  	0.182889562648  	0.399350986231  	0.00303206769596  	-0.33226397562  	extrapolatedDCA
0.617283950617  	-2.26  	0.197101815897  	0.435740224244  	0.0034202825411  	-0.343038197942  	extrapolatedDCA
0.689655172414  	-2.26  	0.21358061137  	0.477043610837  	0.00386948184578  	-0.353294342634  	extrapolatedDCA
0.77519379845  	-2.26  	0.232790153462  	0.524599522156  	0.00438667891534  	-0.361888682858  	extrapolatedDCA
0.877192982456  	-2.26  	0.254978973094  	0.578241662789  	0.00494801782646  	-0.367741239327  	extrapolatedDCA
1.0  	-2.26  	0.280819302448  	0.638451908792  	0.0054762684459  	-0.369668900037  	extrapolatedDCA
1.14942528736  	-2.26  	0.311351240468  	0.705751374132  	0.00598306890764  	-0.366428106619  	extrapolatedDCA
1.33333333333  	-2.26  	0.346309968086  	0.778657175901  	0.00634423918522  	-0.3550860135  	extrapolatedDCA
1.5625  	-2.26  	0.38619438476  	0.8558371866  	0.00644530918046  	-0.333739082118  	extrapolatedDCA
1.78571428571  	-2.26  	0.42146644034  	0.918871108799  	0.0062791638214  	-0.308132896583  	extrapolatedDCA
2.08333333333  	-2.26  	0.463020031514  	0.987567320281  	0.00590049109898  	-0.269527098087  	extrapolatedDCA
2.38095238095  	-2.26  	0.499568379396  	1.04297689662  	0.00538137013128  	-0.22873348542  	extrapolatedDCA
2.77777777778  	-2.26  	0.541647171144  	1.10120852524  	0.00470391427042  	-0.174126893817  	extrapolatedDCA
3.125  	-2.26  	0.573983474294  	1.14169105396  	0.00376667808684  	-0.127979454336  	extrapolatedDCA
3.57142857143  	-2.26  	0.609678639986  	1.18260052027  	0.00345778622936  	-0.0720729170837  	extrapolatedDCA
4.16666666667  	-2.26  	0.649423220076  	1.22347791271  	0.00252660226698  	-0.00437786501265  	DCA
6.25  	-2.26  	0.743619156284  	1.30099529297  	0.00126760302483  	0.17397981181  	DCA
8.33333333333  	-2.26  	0.798979768386  	1.33445387  	0.000769644563636  	0.288588436775  	DCA
12.5  	-2.26  	0.86025867676  	1.36154196237  	0.000359930642378  	0.422056353562  	DCA
25.0  	-2.26  	0.927419349728  	1.37969860725  	9.39684291316e-05  	0.574636397931  	DCA
50.0  	-2.26  	0.963083382224  	1.38459644423  	1.94069573055e-05  	0.6577230575  	DCA
0.555555555556  	-2.51  	0.140392137373  	0.341857412698  	0.0017314319547  	-0.262955656178  	extrapolatedDCA
0.617283950617  	-2.51  	0.154788606492  	0.378274571496  	0.00204386030166  	-0.277726234331  	extrapolatedDCA
0.689655172414  	-2.51  	0.171644680009  	0.420046438822  	0.00242292948888  	-0.292741968172  	extrapolatedDCA
0.77519379845  	-2.51  	0.191396126578  	0.46815021361  	0.00287737214846  	-0.307094505987  	extrapolatedDCA
0.877192982456  	-2.51  	0.214335738752  	0.523132561298  	0.00344083612484  	-0.319267395122  	extrapolatedDCA
1.0  	-2.51  	0.24121598641  	0.58531495914  	0.00401475235152  	-0.328409831356  	extrapolatedDCA
1.14942528736  	-2.51  	0.272803514112  	0.655447841629  	0.00455365751722  	-0.332404414071  	extrapolatedDCA
1.33333333333  	-2.51  	0.309152108918  	0.731770057315  	0.0050536730383  	-0.329043991624  	extrapolatedDCA
1.5625  	-2.51  	0.350856692552  	0.813640106192  	0.00532254523978  	-0.315457118948  	extrapolatedDCA
1.78571428571  	-2.51  	0.387543879596  	0.880373137961  	0.00534815742712  	-0.29603332805  	extrapolatedDCA
2.08333333333  	-2.51  	0.431228112408  	0.953813492684  	0.0051859324338  	-0.263999718438  	extrapolatedDCA
2.38095238095  	-2.51  	0.469818967058  	1.01330404332  	0.00484264476132  	-0.228376611397  	extrapolatedDCA
2.77777777778  	-2.51  	0.514366670912  	1.07604493236  	0.00430198566518  	-0.178896947514  	extrapolatedDCA
3.125  	-2.51  	0.548160030286  	1.11948928798  	0.0035026123896  	-0.135764999553  	extrapolatedDCA
3.57142857143  	-2.51  	0.58573477697  	1.16365923813  	0.0033460327236  	-0.0826075301577  	extrapolatedDCA
4.16666666667  	-2.51  	0.627691642518  	1.20792899081  	0.00240864667554  	-0.0173210327458  	DCA
6.25  	-2.51  	0.727240095798  	1.29235423873  	0.00133612095372  	0.159041161108  	DCA
8.33333333333  	-2.51  	0.785920130248  	1.3290444878  	0.000774262438718  	0.274660374478  	DCA
12.5  	-2.51  	0.851067604668  	1.35888882191  	0.00033414720945  	0.410814795781  	DCA
25.0  	-2.51  	0.922598926358  	1.37897509443  	9.36006847616e-05  	0.56805173717  	DCA
50.0  	-2.51  	0.960624742762  	1.38440846798  	2.00660129874e-05  	0.654208704027  	DCA
0.555555555556  	-2.76  	0.104160764553  	0.283208543815  	0.000915778566972  	-0.2002043252  	extrapolatedDCA
0.617283950617  	-2.76  	0.118483515038  	0.320108175344  	0.00116702558622  	-0.218087790104  	extrapolatedDCA
0.689655172414  	-2.76  	0.135220757013  	0.36238931118  	0.00148314577105  	-0.236657683121  	extrapolatedDCA
0.77519379845  	-2.76  	0.154616731229  	0.410868062352  	0.00185712669451  	-0.254689748493  	extrapolatedDCA
0.877192982456  	-2.76  	0.177769268342  	0.466991014651  	0.00230353957014  	-0.272236480074  	extrapolatedDCA
1.0  	-2.76  	0.205097309698  	0.531341721833  	0.00282649631014  	-0.287303192938  	extrapolatedDCA
1.14942528736  	-2.76  	0.23681076465  	0.603096024268  	0.003407241387  	-0.297786178445  	extrapolatedDCA
1.33333333333  	-2.76  	0.274316583062  	0.683514991741  	0.00395118310764  	-0.301619135859  	extrapolatedDCA
1.5625  	-2.76  	0.317236056082  	0.769535626692  	0.00435441203008  	-0.295803767216  	extrapolatedDCA
1.78571428571  	-2.76  	0.355253490326  	0.840429022022  	0.00457942703486  	-0.282264124953  	extrapolatedDCA
2.08333333333  	-2.76  	0.40071973996  	0.918693501088  	0.00455827583238  	-0.256757347322  	extrapolatedDCA
2.38095238095  	-2.76  	0.440950626316  	0.982253005145  	0.00432270490096  	-0.22624126401  	extrapolatedDCA
2.77777777778  	-2.76  	0.487544170768  	1.04957913285  	0.0039176208928  	-0.181752495937  	extrapolatedDCA
3.125  	-2.76  	0.522894903094  	1.09622359792  	0.00326013900604  	-0.141940541147  	extrapolatedDCA
3.57142857143  	-2.76  	0.562189534236  	1.14373286562  	0.00306823512236  	-0.0917686221668  	extrapolatedDCA
4.16666666667  	-2.76  	0.606236044678  	1.19156549201  	0.00237461284488  	-0.0289994701248  	DCA
6.25  	-2.76  	0.71091350694  	1.28320296968  	0.00126653605678  	0.144860776764  	DCA
8.33333333333  	-2.76  	0.772947753128  	1.32331408604  	0.000737039025708  	0.261093501649  	DCA
12.5  	-2.76  	0.841902433366  	1.35607163166  	0.000332685609534  	0.399749723837  	DCA
25.0  	-2.76  	0.917783177516  	1.37820566049  	9.62313082034e-05  	0.561507124907  	DCA
50.0  	-2.76  	0.958166740228  	1.38420836423  	2.15944540918e-05  	0.650696154753  	DCA
0.555555555556  	-3.01  	0.0746579346678  	0.227079604846  	0.000461317444698  	-0.14639210082  	extrapolatedDCA
0.617283950617  	-3.01  	0.0882362875526  	0.263818167895  	0.000638831515128  	-0.165712915196  	extrapolatedDCA
0.689655172414  	-3.01  	0.103965507521  	0.305455151976  	0.000846861208814  	-0.185850044905  	extrapolatedDCA
0.77519379845  	-3.01  	0.122899401683  	0.354481869151  	0.0011427444129  	-0.20693538397  	extrapolatedDCA
0.877192982456  	-3.01  	0.145574545128  	0.411316429256  	0.00152866968196  	-0.228244517476  	extrapolatedDCA
1.0  	-3.01  	0.172364742666  	0.476625129179  	0.00198629688275  	-0.247615173082  	extrapolatedDCA
1.14942528736  	-3.01  	0.20425513777  	0.55098706308  	0.0025056110191  	-0.263753108057  	extrapolatedDCA
1.33333333333  	-3.01  	0.241884050866  	0.63424889864  	0.0030819539221  	-0.273800745856  	extrapolatedDCA
1.5625  	-3.01  	0.285354512126  	0.724167094496  	0.0035903385365  	-0.274717539234  	extrapolatedDCA
1.78571428571  	-3.01  	0.324706779976  	0.799394276093  	0.0038144126768  	-0.267450631953  	extrapolatedDCA
2.08333333333  	-3.01  	0.371526651944  	0.882518795037  	0.0039969938026  	-0.248006881952  	extrapolatedDCA
2.38095238095  	-3.01  	0.412992755886  	0.950066942248  	0.0039665027412  	-0.222383824795  	extrapolatedDCA
2.77777777778  	-3.01  	0.460923089956  	1.02155543653  	0.00356769516502  	-0.182840743608  	extrapolatedDCA
3.125  	-3.01  	0.498087198648  	1.07185903938  	0.00305015518064  	-0.146543973439  	extrapolatedDCA
3.57142857143  	-3.01  	0.539032503076  	1.12286327986  	0.0029009685698  	-0.0994946808785  	extrapolatedDCA
4.16666666667  	-3.01  	0.585095862132  	1.17440872542  	0.0023056189844  	-0.0394903412293  	DCA
6.25  	-3.01  	0.694802339034  	1.27359014512  	0.00127655151185  	0.131283657475  	DCA
8.33333333333  	-3.01  	0.760040448906  	1.31726708732  	0.00073083366518  	0.247948400583  	DCA
12.5  	-3.01  	0.832760817472  	1.35309126753  	0.000345308072772  	0.3888775393  	DCA
25.0  	-3.01  	0.912968717262  	1.37739013108  	9.60739914588e-05  	0.555021974692  	DCA
50.0  	-3.01  	0.955708954384  	1.38399613298  	2.03377836066e-05  	0.647205268797  	DCA
0.555555555556  	-3.26  	0.052354653645  	0.177200472331  	0.00022261544992  	-0.104248223877  	extrapolatedDCA
0.617283950617  	-3.26  	0.064107713094  	0.211477355464  	0.000325265665422  	-0.122445876168  	extrapolatedDCA
0.689655172414  	-3.26  	0.0784818669584  	0.252136129843  	0.000475898474862  	-0.142731510726  	extrapolatedDCA
0.77519379845  	-3.26  	0.0961234916626  	0.300431876997  	0.00068476993826  	-0.164868642509  	extrapolatedDCA
0.877192982456  	-3.26  	0.117558703522  	0.357136287156  	0.000976801686318  	-0.187904974574  	extrapolatedDCA
1.0  	-3.26  	0.143500061868  	0.423186572463  	0.00136045128188  	-0.210501521511  	extrapolatedDCA
1.14942528736  	-3.26  	0.174831802745  	0.499246944273  	0.00184031564598  	-0.230959146548  	extrapolatedDCA
1.33333333333  	-3.26  	0.21214036715  	0.584926501041  	0.00235753201964  	-0.246358903295  	extrapolatedDCA
1.5625  	-3.26  	0.255807697656  	0.678531545017  	0.0028456651105  	-0.253448020932  	extrapolatedDCA
1.78571428571  	-3.26  	0.295282461312  	0.756986010315  	0.00315898066438  	-0.251012134369  	extrapolatedDCA
2.08333333333  	-3.26  	0.34325738044  	0.844807681126  	0.00340412443216  	-0.237952769085  	extrapolatedDCA
2.38095238095  	-3.26  	0.386048225576  	0.916767401631  	0.0034368347851  	-0.217183873869  	extrapolatedDCA
2.77777777778  	-3.26  	0.435627516688  	0.993002162394  	0.00331236989134  	-0.182799177714  	extrapolatedDCA
3.125  	-3.26  	0.473814229432  	1.04649714973  	0.0027448033629  	-0.149719933397  	extrapolatedDCA
3.57142857143  	-3.26  	0.516512032398  	1.10128081249  	0.00275437511186  	-0.105995935943  	extrapolatedDCA
4.16666666667  	-3.26  	0.56423888506  	1.15648480637  	0.00215874457878  	-0.0488248829333  	DCA
6.25  	-3.26  	0.678832382626  	1.26350869868  	0.00117394849298  	0.118364614943  	DCA
8.33333333333  	-3.26  	0.747215413258  	1.31091204511  	0.0007281251051  	0.235205391911  	DCA
12.5  	-3.26  	0.823638757604  	1.34994892288  	0.00035805215659  	0.37820305996  	DCA
25.0  	-3.26  	0.908160089546  	1.37652851978  	9.28308759664e-05  	0.548572545545  	DCA
50.0  	-3.26  	0.953251330556  	1.38377177423  	2.08500041708e-05  	0.643727964898  	DCA
0.555555555556  	-3.51  	0.0357694424146  	0.13457049867  	0.00010377726884  	-0.0720670545134  	extrapolatedDCA
0.617283950617  	-3.51  	0.0456226489182  	0.165945148296  	0.000164005836361  	-0.0882309088571  	extrapolatedDCA
0.689655172414  	-3.51  	0.0581720890286  	0.204271252555  	0.000258716415548  	-0.10722465598  	extrapolatedDCA
0.77519379845  	-3.51  	0.0739806915856  	0.250594655311  	0.000405663349466  	-0.128775359042  	extrapolatedDCA
0.877192982456  	-3.51  	0.0938371394254  	0.306252580049  	0.000626841325154  	-0.152485767341  	extrapolatedDCA
1.0  	-3.51  	0.11825423927  	0.371842665549  	0.000923175897062  	-0.176643885389  	extrapolatedDCA
1.14942528736  	-3.51  	0.148053074622  	0.447782022869  	0.00130582646337  	-0.199662480651  	extrapolatedDCA
1.33333333333  	-3.51  	0.184747679418  	0.535752016308  	0.00179842435395  	-0.219379071422  	extrapolatedDCA
1.5625  	-3.51  	0.22798004864  	0.632146655289  	0.0023056748819  	-0.231804265113  	extrapolatedDCA
1.78571428571  	-3.51  	0.267707073686  	0.714132231181  	0.00261999844688  	-0.234205002374  	extrapolatedDCA
2.08333333333  	-3.51  	0.316519278474  	0.80673854368  	0.00296178064342  	-0.226843393742  	extrapolatedDCA
2.38095238095  	-3.51  	0.359935847284  	0.882371275425  	0.0030170905929  	-0.21077836477  	extrapolatedDCA
2.77777777778  	-3.51  	0.41086491013  	0.963314593805  	0.00296310687918  	-0.181399655755  	extrapolatedDCA
3.125  	-3.51  	0.450313242788  	1.02037986524  	0.00260664049622  	-0.151777728058  	extrapolatedDCA
3.57142857143  	-3.51  	0.494317744694  	1.07875592355  	0.0026304223965  	-0.111314055998  	extrapolatedDCA
4.16666666667  	-3.51  	0.54383699495  	1.13789959012  	0.00198131175975  	-0.0571707654701  	DCA
6.25  	-3.51  	0.663000615372  	1.25296656725  	0.00116342005069  	0.106109642897  	DCA
8.33333333333  	-3.51  	0.734504319036  	1.30425892818  	0.00077366994784  	0.222808686062  	DCA
12.5  	-3.51  	0.814557963362  	1.34664768478  	0.00036434915353  	0.367682706957  	DCA
25.0  	-3.51  	0.903355233792  	1.37562126527  	9.26877288116e-05  	0.542166116491  	DCA
50.0  	-3.51  	0.95079452151  	1.38353528798  	2.06127697096e-05  	0.640251890552  	DCA
0.555555555556  	-3.76  	0.0239117807252  	0.0991540668287  	4.61245944318e-05  	-0.0485709931284  	extrapolatedDCA
0.617283950617  	-3.76  	0.0322075372774  	0.128120066045  	8.13547069902e-05  	-0.0627616461232  	extrapolatedDCA
0.689655172414  	-3.76  	0.0426393912702  	0.162634544078  	0.00014025704098  	-0.0794165727992  	extrapolatedDCA
0.77519379845  	-3.76  	0.0564800059656  	0.206383411623  	0.000233836159292  	-0.0993973035351  	extrapolatedDCA
0.877192982456  	-3.76  	0.0742965487954  	0.259799215078  	0.000391001011456  	-0.122249592936  	extrapolatedDCA
1.0  	-3.76  	0.0965486752142  	0.323155408123  	0.000602924218744  	-0.146448561192  	extrapolatedDCA
1.14942528736  	-3.76  	0.124897175957  	0.399236146056  	0.000917724472304  	-0.171301515668  	extrapolatedDCA
1.33333333333  	-3.76  	0.159881079822  	0.487207286834  	0.00131975369092  	-0.193729489811  	extrapolatedDCA
1.5625  	-3.76  	0.202554883778  	0.586489147766  	0.00180129820268  	-0.210661791393  	extrapolatedDCA
1.78571428571  	-3.76  	0.24209652219  	0.671448349953  	0.00216111784976  	-0.217320314502  	extrapolatedDCA
2.08333333333  	-3.76  	0.290899808138  	0.767730189923  	0.00247719411724  	-0.215012555672  	extrapolatedDCA
2.38095238095  	-3.76  	0.334944118346  	0.847297035459  	0.0026385868942  	-0.203381888178  	extrapolatedDCA
2.77777777778  	-3.76  	0.387153716836  	0.933137876762  	0.00266711682586  	-0.178951211604  	extrapolatedDCA
3.125  	-3.76  	0.427489415056  	0.99354833836  	0.00236107864896  	-0.152671135824  	extrapolatedDCA
3.57142857143  	-3.76  	0.472726467742  	1.05562099982  	0.00236802860294  	-0.115494188253  	extrapolatedDCA
4.16666666667  	-3.76  	0.52367191455  	1.118569561  	0.00187503332828  	-0.0644158221879  	DCA
6.25  	-3.76  	0.647415114588  	1.24202908466  	0.00113557407373  	0.0944303297135  	DCA
8.33333333333  	-3.76  	0.721790159046  	1.29728822578  	0.000708642933314  	0.210930137947  	DCA
12.5  	-3.76  	0.805518149362  	1.34318830103  	0.000364897484882  	0.357316342175  	DCA
25.0  	-3.76  	0.898551283678  	1.37466845675  	0.000107726623899  	0.535823450149  	DCA
50.0  	-3.76  	0.948338953154  	1.38328667423  	2.11738919324e-05  	0.636784885219  	DCA
0.555555555556  	-4.01  	0.0156261051931  	0.0716582248756  	1.97808462296e-05  	-0.0319157531376  	extrapolatedDCA
0.617283950617  	-4.01  	0.022107187444  	0.0963540308383  	3.98387582536e-05  	-0.0433988693664  	extrapolatedDCA
0.689655172414  	-4.01  	0.030742731791  	0.127548347769  	7.00239854482e-05  	-0.0576246802057  	extrapolatedDCA
0.77519379845  	-4.01  	0.0424521697336  	0.167428190245  	0.000132964695713  	-0.075351158911  	extrapolatedDCA
0.877192982456  	-4.01  	0.0578576836806  	0.216757086655  	0.000227338279466  	-0.0963468033255  	extrapolatedDCA
1.0  	-4.01  	0.0782672092896  	0.27858512734  	0.00040038395512  	-0.12014123348  	extrapolatedDCA
1.14942528736  	-4.01  	0.104558495188  	0.353106093546  	0.000635774326064  	-0.145495406014  	extrapolatedDCA
1.33333333333  	-4.01  	0.137710652767  	0.440632878079  	0.00097753036039  	-0.169848664017  	extrapolatedDCA
1.5625  	-4.01  	0.179067866536  	0.541326733723  	0.00139841840094  	-0.190091059548  	extrapolatedDCA
1.78571428571  	-4.01  	0.218204619142  	0.628950288964  	0.00176059570916  	-0.200543515387  	extrapolatedDCA
2.08333333333  	-4.01  	0.266778563216  	0.728793994978  	0.00211385583174  	-0.202624955779  	extrapolatedDCA
2.38095238095  	-4.01  	0.31110066651  	0.811902173984  	0.00228873731722  	-0.19521897949  	extrapolatedDCA
2.77777777778  	-4.01  	0.363967033786  	0.90204838952  	0.0023529052868  	-0.175387975365  	extrapolatedDCA
3.125  	-4.01  	0.405014693182  	0.965745025723  	0.00215135071716  	-0.15235698938  	extrapolatedDCA
3.57142857143  	-4.01  	0.45149623345  	1.03166691498  	0.0022246472149  	-0.118614761247  	extrapolatedDCA
4.16666666667  	-4.01  	0.504026488548  	1.09872329614  	0.00181977732863  	-0.0707857073873  	DCA
6.25  	-4.01  	0.631876954048  	1.23061786008  	0.00111065033654  	0.0834484189145  	DCA
8.33333333333  	-4.01  	0.709175844752  	1.29002293473  	0.000673027745346  	0.19939289247  	DCA
12.5  	-4.01  	0.79648458309  	1.33957139911  	0.000342502010394  	0.347210024312  	DCA
25.0  	-4.01  	0.893758266492  	1.37366937698  	9.81395768854e-05  	0.529487305175  	DCA
50.0  	-4.01  	0.945882599666  	1.38302593298  	2.06501376046e-05  	0.633342883855  	DCA
0.555555555556  	-4.26  	0.0102002504999  	0.0509276322235  	8.04559479066e-06  	-0.0209265318452  	extrapolatedDCA
0.617283950617  	-4.26  	0.0150752389579  	0.0712511727164  	1.70750138163e-05  	-0.0297468298658  	extrapolatedDCA
0.689655172414  	-4.26  	0.0220329540964  	0.0984232189791  	3.5200585273e-05  	-0.0416090321093  	extrapolatedDCA
0.77519379845  	-4.26  	0.0316543318798  	0.133903597665  	7.27108684182e-05  	-0.0565811252078  	extrapolatedDCA
0.877192982456  	-4.26  	0.0450287123372  	0.179894014494  	0.000138942227347  	-0.0755265830063  	extrapolatedDCA
1.0  	-4.26  	0.0631082538158  	0.238106721744  	0.000254441632748  	-0.0978800996977  	extrapolatedDCA
1.14942528736  	-4.26  	0.0869877635846  	0.309777987372  	0.000438065951894  	-0.12256412446  	extrapolatedDCA
1.33333333333  	-4.26  	0.118387354275  	0.397009700346  	0.00072474040527  	-0.148086263353  	extrapolatedDCA
1.5625  	-4.26  	0.157869537956  	0.497767174392  	0.00109979163767  	-0.170573622973  	extrapolatedDCA
1.78571428571  	-4.26  	0.195622984354  	0.586129905179  	0.00141130138478  	-0.183649659857  	extrapolatedDCA
2.08333333333  	-4.26  	0.243948240372  	0.689425970043  	0.00181967736054  	-0.190112240014  	extrapolatedDCA
2.38095238095  	-4.26  	0.288428534984  	0.776113042241  	0.00199926582214  	-0.186470505428  	extrapolatedDCA
2.77777777778  	-4.26  	0.34211615706  	0.870973717663  	0.0021568033664  	-0.171229186794  	extrapolatedDCA
3.125  	-4.26  	0.383604709804  	0.937725365262  	0.00197992722143  	-0.151337325939  	extrapolatedDCA
3.57142857143  	-4.26  	0.43080772771  	1.00707432148  	0.00204523918102  	-0.120825650564  	extrapolatedDCA
4.16666666667  	-4.26  	0.484817580806  	1.07831805185  	0.0017043101313  	-0.0762725614129  	DCA
6.25  	-4.26  	0.616598084714  	1.21883210738  	0.00106736796804  	0.0729919982791  	DCA
8.33333333333  	-4.26  	0.696692421902  	1.28248596011  	0.000715859713822  	0.188207830985  	DCA
12.5  	-4.26  	0.787469769566  	1.33579598856  	0.000338370919672  	0.337294662716  	DCA
25.0  	-4.26  	0.888965513146  	1.37262524218  	9.64881049926e-05  	0.523223400431  	DCA
50.0  	-4.26  	0.943427530918  	1.38275306423  	2.19189412502e-05  	0.629903264123  	DCA
0.555555555556  	-4.51  	0.00653980009306  	0.0357797504534  	3.3087062759e-06  	-0.0134620369519  	extrapolatedDCA
0.617283950617  	-4.51  	0.0102318044322  	0.0525603319464  	8.43988942988e-06  	-0.0202451309046  	extrapolatedDCA
0.689655172414  	-4.51  	0.0156536546711  	0.0755395107903  	1.80547202327e-05  	-0.029658544071  	extrapolatedDCA
0.77519379845  	-4.51  	0.0234728051052  	0.10653566675  	3.88304764408e-05  	-0.0421881701642  	extrapolatedDCA
0.877192982456  	-4.51  	0.0347055076042  	0.147948084736  	8.31908380474e-05  	-0.0585956627482  	extrapolatedDCA
1.0  	-4.51  	0.0502563697612  	0.201260776536  	0.000161615148377  	-0.0786446564467  	extrapolatedDCA
1.14942528736  	-4.51  	0.0718137340578  	0.269729768507  	0.000297643567086  	-0.102246069753  	extrapolatedDCA
1.33333333333  	-4.51  	0.100754492064  	0.35436872511  	0.000524564634448  	-0.127707393906  	extrapolatedDCA
1.5625  	-4.51  	0.138539851218  	0.455292288167  	0.000847949121532  	-0.152133254648  	extrapolatedDCA
1.78571428571  	-4.51  	0.175188124464  	0.544917807214  	0.00113679420941  	-0.167531758755  	extrapolatedDCA
2.08333333333  	-4.51  	0.22280252538  	0.650973691775  	0.00147325482958  	-0.177517093237  	extrapolatedDCA
2.38095238095  	-4.51  	0.26703520231  	0.740590755613  	0.00170047593708  	-0.177344785252  	extrapolatedDCA
2.77777777778  	-4.51  	0.32051881085  	0.838730466867  	0.00189592261174  	-0.166127119802  	extrapolatedDCA
3.125  	-4.51  	0.362787541736  	0.909100736046  	0.00176880264758  	-0.149455561731  	extrapolatedDCA
3.57142857143  	-4.51  	0.410807250034  	0.982116842923  	0.00191473545177  	-0.122175574323  	extrapolatedDCA
4.16666666667  	-4.51  	0.466059767388  	1.05745610937  	0.00157857111854  	-0.0809280900099  	DCA
6.25  	-4.51  	0.601429465762  	1.20662957869  	0.00103315195846  	0.0631912282375  	DCA
8.33333333333  	-4.51  	0.684231668354  	1.27464554339  	0.000711866728426  	0.17749913654  	DCA
12.5  	-4.51  	0.778501669504  	1.33186829017  	0.000322039893644  	0.327540837609  	DCA
25.0  	-4.51  	0.88417530332  	1.37153575338  	9.98129237512e-05  	0.517014901984  	DCA
50.0  	-4.51  	0.940972874588  	1.38246806798  	2.17376982992e-05  	0.626475242401  	DCA
0.555555555556  	-4.76  	0.00426158429474  	0.0250306322005  	1.57798784467e-06  	-0.00878814448188  	extrapolatedDCA
0.617283950617  	-4.76  	0.00690770730756  	0.038115337253  	3.18981318958e-06  	-0.0136829944643  	extrapolatedDCA
0.689655172414  	-4.76  	0.0110399572906  	0.0570275653732  	9.53087236082e-06  	-0.0209692147659  	extrapolatedDCA
0.77519379845  	-4.76  	0.0172968597947  	0.0836240385575  	2.140005442e-05  	-0.0312359591889  	extrapolatedDCA
0.877192982456  	-4.76  	0.0266343348956  	0.120518245584  	4.76362238536e-05  	-0.0451553018837  	extrapolatedDCA
1.0  	-4.76  	0.04010650488  	0.169604086009  	0.000103666044139  	-0.0631551275941  	extrapolatedDCA
1.14942528736  	-4.76  	0.0592269045534  	0.23389288283  	0.000204305448026  	-0.0850143293432  	extrapolatedDCA
1.33333333333  	-4.76  	0.0859277610676  	0.316030454483  	0.000382235085064  	-0.110128076724  	extrapolatedDCA
1.5625  	-4.76  	0.121312701955  	0.415250779822  	0.000639848708428  	-0.135002773891  	extrapolatedDCA
1.78571428571  	-4.76  	0.15639871601  	0.504929997043  	0.00092816793837  	-0.152014188907  	extrapolatedDCA
2.08333333333  	-4.76  	0.202689721252  	0.612378531601  	0.00123429505456  	-0.164878046702  	extrapolatedDCA
2.38095238095  	-4.76  	0.246340212548  	0.704311169085  	0.0014582626164  	-0.167796188898  	extrapolatedDCA
2.77777777778  	-4.76  	0.300302965672  	0.806970727656  	0.00168176301117  	-0.1605922304  	extrapolatedDCA
3.125  	-4.76  	0.342740526778  	0.880185876074  	0.00159892390656  	-0.146901917771  	extrapolatedDCA
3.57142857143  	-4.76  	0.391526756194  	0.956921409453  	0.00171718044994  	-0.122846133671  	extrapolatedDCA
4.16666666667  	-4.76  	0.447477367004  	1.03589313545  	0.00155317101463  	-0.0847154632406  	DCA
6.25  	-4.76  	0.586524579604  	1.19407446193  	0.00102582028554  	0.053902590093  	DCA
8.33333333333  	-4.76  	0.671985007702  	1.26657090634  	0.000705724981794  	0.167029970257  	DCA
12.5  	-4.76  	0.769579828542  	1.32779124409  	0.000349889374304  	0.317943419455  	DCA
25.0  	-4.76  	0.879394806626  	1.37040126902  	9.49496928026e-05  	0.510828272378  	DCA
50.0  	-4.76  	0.93852030503  	1.38217094423  	2.44026218604e-05  	0.623041116033  	DCA
0.555555555556  	-5.01  	0.00273692070518  	0.0174169216967  	5.21970605108e-07  	-0.00565132345055  	extrapolatedDCA
0.617283950617  	-5.01  	0.00469290941906  	0.0278776983118  	1.52138584971e-06  	-0.00929691673062  	extrapolatedDCA
0.689655172414  	-5.01  	0.00767861324382  	0.042578247741  	4.29625334452e-06  	-0.0146229144457  	extrapolatedDCA
0.77519379845  	-5.01  	0.0126490756527  	0.0652735372038  	1.15019684575e-05  	-0.0228678503531  	extrapolatedDCA
0.877192982456  	-5.01  	0.0200998258294  	0.0966086267641  	2.72731201724e-05  	-0.0342489180995  	extrapolatedDCA
1.0  	-5.01  	0.0318643151542  	0.142071633816  	6.6800484149e-05  	-0.0504565728782  	extrapolatedDCA
1.14942528736  	-5.01  	0.0485333226888  	0.201259521858  	0.000134475764227  	-0.0702779323291  	extrapolatedDCA
1.33333333333  	-5.01  	0.0727781179218  	0.279906990932  	0.000271316374336  	-0.0940582255751  	extrapolatedDCA
1.5625  	-5.01  	0.105918447738  	0.37718077066  	0.000492282509308  	-0.119313012484  	extrapolatedDCA
1.78571428571  	-5.01  	0.139351100494  	0.466439814754  	0.000715326692736  	-0.137489191049  	extrapolatedDCA
2.08333333333  	-5.01  	0.184284966479  	0.575139724675  	0.00103591902521  	-0.152671641338  	extrapolatedDCA
2.38095238095  	-5.01  	0.227239795888  	0.669193259837  	0.00127956448465  	-0.158276057402  	extrapolatedDCA
2.77777777778  	-5.01  	0.280663703022  	0.774672643859  	0.00146237468477  	-0.154571875377  	extrapolatedDCA
3.125  	-5.01  	0.32327759034  	0.850844848461  	0.0014465431227  	-0.143646052194  	extrapolatedDCA
3.57142857143  	-5.01  	0.3726369003  	0.931161410237  	0.00162593047545  	-0.122685109352  	extrapolatedDCA
4.16666666667  	-5.01  	0.429485930362  	1.01407794868  	0.00138937077424  	-0.0878189831859  	DCA
6.25  	-5.01  	0.571675970522  	1.1810900479  	0.000987567861522  	0.0452440516277  	DCA
8.33333333333  	-5.01  	0.659769703488  	1.25820715638  	0.000648689318542  	0.157003614397  	DCA
12.5  	-5.01  	0.760672293208  	1.32355929526  	0.00035553475588  	0.3085678426  	DCA
25.0  	-5.01  	0.874621715482  	1.36922131001  	0.000100011045991  	0.50467923696  	DCA
50.0  	-5.01  	0.936066513942  	1.38186169298  	2.59460463662e-05  	0.619642553376  	DCA
0.555555555556  	-5.26  	0.00172285108976  	0.0119047457411  	2.253929711e-07  	-0.00355908127547  	extrapolatedDCA
0.617283950617  	-5.26  	0.0031166872095  	0.0198612373185  	8.07082272402e-07  	-0.00620398182393  	extrapolatedDCA
0.689655172414  	-5.26  	0.0054136929491  	0.0320084253077  	1.89674197364e-06  	-0.0103262347825  	extrapolatedDCA
0.77519379845  	-5.26  	0.00920586135922  	0.0504779635651  	5.6665801553e-06  	-0.016708029242  	extrapolatedDCA
0.877192982456  	-5.26  	0.0154018619065  	0.0782136096795  	1.55478686575e-05  	-0.0263282823066  	extrapolatedDCA
1.0  	-5.26  	0.0251523050972  	0.118166062338  	4.01428459734e-05  	-0.0400446806111  	extrapolatedDCA
1.14942528736  	-5.26  	0.0397817574186  	0.173050569908  	8.87991910266e-05  	-0.0579185675768  	extrapolatedDCA
1.33333333333  	-5.26  	0.0614038103846  	0.246790182992  	0.000191541508539  	-0.0800294470834  	extrapolatedDCA
1.5625  	-5.26  	0.0919310289916  	0.340647382158  	0.00036908185675  	-0.104704380716  	extrapolatedDCA
1.78571428571  	-5.26  	0.123855679471  	0.429572442597  	0.000570343582406  	-0.12384347086  	extrapolatedDCA
2.08333333333  	-5.26  	0.167066358611  	0.538513117437  	0.000846534713096  	-0.140705084657  	extrapolatedDCA
2.38095238095  	-5.26  	0.208860727388  	0.633666027772  	0.00110278730335  	-0.148452534334  	extrapolatedDCA
2.77777777778  	-5.26  	0.262199711714  	0.742796091264  	0.00128585855013  	-0.148239389003  	extrapolatedDCA
3.125  	-5.26  	0.304698539716  	0.821481657254  	0.00130057511308  	-0.139945210923  	extrapolatedDCA
3.57142857143  	-5.26  	0.354467144486  	0.905229818039  	0.00152088384544  	-0.121998027587  	extrapolatedDCA
4.16666666667  	-5.26  	0.412001725064  	0.991946522872  	0.00127705572067  	-0.0902803822604  	DCA
6.25  	-5.26  	0.557059357186  	1.16777444246  	0.000935618101922  	0.0370726982052  	DCA
8.33333333333  	-5.26  	0.647636360114  	1.24956958029  	0.000678849890156  	0.147361319946  	DCA
12.5  	-5.26  	0.751840664512  	1.31918721339  	0.000340346449166  	0.299311142973  	DCA
25.0  	-5.26  	0.869847604168  	1.36799670244  	9.91263223194e-05  	0.498606291016  	DCA
50.0  	-5.26  	0.933614461754  	1.38154031423  	2.47575292954e-05  	0.616240496358  	DCA
0.555555555556  	-5.51  	0.00112950524432  	0.00819139919113  	8.43167636832e-08  	-0.00233128372261  	extrapolatedDCA
0.617283950617  	-5.51  	0.00208954488468  	0.0140662100634  	2.77982102132e-07  	-0.00415646345804  	extrapolatedDCA
0.689655172414  	-5.51  	0.00380135312118  	0.0236980489392  	1.00536894481e-06  	-0.00727273032661  	extrapolatedDCA
0.77519379845  	-5.51  	0.00677617583086  	0.0391555053555  	3.26466551484e-06  	-0.0123076677417  	extrapolatedDCA
0.877192982456  	-5.51  	0.0117507386207  	0.0628176114454  	9.42250747012e-06  	-0.0201156323975  	extrapolatedDCA
1.0  	-5.51  	0.0197694500281  	0.0976049261633  	2.45417817694e-05  	-0.0315668733259  	extrapolatedDCA
1.14942528736  	-5.51  	0.0324672588192  	0.147850106235  	6.3101319876e-05  	-0.0474279679483  	extrapolatedDCA
1.33333333333  	-5.51  	0.0517272158476  	0.21680145774  	0.000138769209995  	-0.0678491508095  	extrapolatedDCA
1.5625  	-5.51  	0.079698639304  	0.306816929314  	0.00027666627661  	-0.0915893543092  	extrapolatedDCA
1.78571428571  	-5.51  	0.109693067885  	0.394026961068  	0.000451867052446  	-0.11091108223  	extrapolatedDCA
2.08333333333  	-5.51  	0.151229880289  	0.502943940459  	0.000703357953238  	-0.129329464766  	extrapolatedDCA
2.38095238095  	-5.51  	0.192482389434  	0.600407044216  	0.000915609400502  	-0.139390542453  	extrapolatedDCA
2.77777777778  	-5.51  	0.244498034392  	0.710900656423  	0.00112997519086  	-0.141670406788  	extrapolatedDCA
3.125  	-5.51  	0.28695840855  	0.792269928966  	0.00115132629672  	-0.135866192862  	extrapolatedDCA
3.57142857143  	-5.51  	0.336709647878  	0.878862882918  	0.00135440368038  	-0.120747547997  	extrapolatedDCA
4.16666666667  	-5.51  	0.394777151428  	0.969273039936  	0.00121000051968  	-0.0920757471731  	DCA
6.25  	-5.51  	0.542743258732  	1.1542068346  	0.000894340838512  	0.0293813839516  	DCA
8.33333333333  	-5.51  	0.635624150322  	1.24069599404  	0.00061314914312  	0.138063120057  	DCA
12.5  	-5.51  	0.742984497098  	1.31465483529  	0.00030505982741  	0.290338252889  	DCA
25.0  	-5.51  	0.8650853609  	1.36672716517  	0.000107620994679  	0.492551808545  	DCA
50.0  	-5.51  	0.931162974576  	1.38120680798  	2.55435427604e-05  	0.612855844483  	DCA
0.555555555556  	-5.76  	0.000715600518952  	0.00577782764594  	5.2818630003e-08  	-0.00147466021873  	extrapolatedDCA
0.617283950617  	-5.76  	0.00137792279794  	0.0100779357977  	7.3727783641e-08  	-0.00274898991454  	extrapolatedDCA
0.689655172414  	-5.76  	0.00267669095262  	0.0178803812252  	5.22858752032e-07  	-0.00511264132846  	extrapolatedDCA
0.77519379845  	-5.76  	0.00494851258514  	0.0303728270867  	1.70345295032e-06  	-0.00901828552932  	extrapolatedDCA
0.877192982456  	-5.76  	0.00883642959616  	0.0499589823236  	5.19364941172e-06  	-0.0151761290098  	extrapolatedDCA
1.0  	-5.76  	0.0155281733669  	0.0806454622296  	1.48961421554e-05  	-0.0248364255347  	extrapolatedDCA
1.14942528736  	-5.76  	0.0263913303818  	0.125809899974  	3.7990777823e-05  	-0.0387554271378  	extrapolatedDCA
1.33333333333  	-5.76  	0.0434516692966  	0.189865354707  	9.89155968546e-05  	-0.0573681319119  	extrapolatedDCA
1.5625  	-5.76  	0.0691674475146  	0.276433644441  	0.000210704808028  	-0.0800824048309  	extrapolatedDCA
1.78571428571  	-5.76  	0.0968688963492  	0.360473415774  	0.000362667947284  	-0.0989643122592  	extrapolatedDCA
2.08333333333  	-5.76  	0.136557795356  	0.46872780973  	0.000570997720866  	-0.118367298058  	extrapolatedDCA
2.38095238095  	-5.76  	0.176192257144  	0.565936461925  	0.000759634737222  	-0.129943112549  	extrapolatedDCA
2.77777777778  	-5.76  	0.22762573004  	0.679141391169  	0.00100033572317  	-0.134848632859  	extrapolatedDCA
3.125  	-5.76  	0.269827417954  	0.762816278715  	0.00104715726484  	-0.131365088069  	extrapolatedDCA
3.57142857143  	-5.76  	0.319593765604  	0.852346321838  	0.00125499181058  	-0.11893686936  	extrapolatedDCA
4.16666666667  	-5.76  	0.378238156614  	0.946573409444  	0.00110742626312  	-0.093360557251  	DCA
6.25  	-5.76  	0.528540235712  	1.14024820547  	0.000907286913196  	0.0222469400024  	DCA
8.33333333333  	-5.76  	0.623754167316  	1.23158085461  	0.000620892193998  	0.129086284265  	DCA
12.5  	-5.76  	0.734243900366  	1.30999710538  	0.00033480324636  	0.28142921612  	DCA
25.0  	-5.76  	0.860323293572  	1.36541301721  	9.93011139612e-05  	0.486560687881  	DCA
50.0  	-5.76  	0.928713480762  	1.38086117423  	2.43136305956e-05  	0.609466553046  	DCA
0.555555555556  	-6.01  	0.000463529419638  	0.00397931707776  	1.96108461199e-08  	-0.000954383130331  	extrapolatedDCA
0.617283950617  	-6.01  	0.000931401053844  	0.00721240152269  	5.00152973932e-08  	-0.00185641465717  	extrapolatedDCA
0.689655172414  	-6.01  	0.00184377296293  	0.0130197120981  	2.22208930366e-07  	-0.00352785888633  	extrapolatedDCA
0.77519379845  	-6.01  	0.00358743503658  	0.0231889266741  	7.27285548356e-07  	-0.00653070155677  	extrapolatedDCA
0.877192982456  	-6.01  	0.00667684185464  	0.0396127998287  	2.6893884659e-06  	-0.0114759771802  	extrapolatedDCA
1.0  	-6.01  	0.0122306080834  	0.0664441010745  	8.78592860278e-06  	-0.0195910273662  	extrapolatedDCA
1.14942528736  	-6.01  	0.0214272926574  	0.106659444321  	2.57763067602e-05  	-0.0315233379732  	extrapolatedDCA
1.33333333333  	-6.01  	0.0364293365258  	0.165640384961  	6.82256769764e-05  	-0.0483121666832  	extrapolatedDCA
1.5625  	-6.01  	0.059673735917  	0.247370364651  	0.000156202680011  	-0.0695557404539  	extrapolatedDCA
1.78571428571  	-6.01  	0.0856006954548  	0.329274125587  	0.000274285157644  	-0.0882509748914  	extrapolatedDCA
2.08333333333  	-6.01  	0.123119917612  	0.4356993455  	0.000464991076764  	-0.108028944657  	extrapolatedDCA
2.38095238095  	-6.01  	0.161258352146  	0.532849986434  	0.000682478256722  	-0.120608894243  	extrapolatedDCA
2.77777777778  	-6.01  	0.211872459576  	0.648119272331  	0.000895508725316  	-0.128097280337  	extrapolatedDCA
3.125  	-6.01  	0.253589893672  	0.733676042461  	0.000917149936778  	-0.126689895392  	extrapolatedDCA
3.57142857143  	-6.01  	0.303355301942  	0.826156189874  	0.00112064066108  	-0.116825536787  	extrapolatedDCA
4.16666666667  	-6.01  	0.362110512728  	0.923611672222  	0.00107023706489  	-0.0941004224909  	DCA
6.25  	-6.01  	0.514594966844  	1.12603976988  	0.000827299714178  	0.0155790017994  	DCA
8.33333333333  	-6.01  	0.611977832164  	1.2222274956  	0.000597767386942  	0.120488279874  	DCA
12.5  	-6.01  	0.725514035276  	1.30518928391  	0.000334027772976  	0.272742452886  	DCA
25.0  	-6.01  	0.855573366392  	1.36405479313  	0.000106270597319  	0.480598405483  	DCA
50.0  	-6.01  	0.92626551562  	1.38050341298  	2.25380443774e-05  	0.606084803771  	DCA


==> anc/EOS/data_U5.26_anisotropy2.64 <==
# by Jakub Imriska
# 18.07.2013
# using Emanuel's CT-AUX impurity solver and my DCA selfconsistency
# PM phase allowed only (e.g. 1 site per unit cell + symmetrization in flavor)
# cluster: 6x1x1 for beta*t<0.4; extrapolation using 4x1x1 and 8x2x2 for beta*t>0.4
# 500 Matsubara frequencies measured
# 6 (5 for beta*t<0.4) iterations, 3 last regarded as converged
# Jackknife analyses used to get energies -> later used in order to get the entropy
# densities measured directly in the solver
# spincorrelations measured directly in the solver via <n_i n_j>
# DCA integration: simpson_integrator with 16 points in each direction per patch
# anisotropy=2.64 (e.g. t_y=t_z=0.378787879 t_x)
# Hubbard onsite interaction U=5.26 t_x
# entropy: got using 3rd order expansion [EPSSQ=2.573921028]
# DATA
# temperature/t_x   mu/t_x   density_per_site   entropy_per_site   C=-2<S^z_i S^z_{i+1}>   energy_per_site/t_x   method
0.555555555556  	2.63  	1.0  	0.675712129166  	0.10140740777  	-0.343976174156  	extrapolatedDCA
0.617283950617  	2.63  	1.0  	0.714646547498  	0.0902289048458  	-0.321164948046  	extrapolatedDCA
0.689655172414  	2.63  	1.0  	0.754471666842  	0.0812557693288  	-0.295165961051  	extrapolatedDCA
0.77519379845  	2.63  	1.0  	0.79719937761  	0.069823563486  	-0.263903703678  	extrapolatedDCA
0.877192982456  	2.63  	1.0  	0.842232451648  	0.0598755510632  	-0.226738935834  	extrapolatedDCA
1.0  	2.63  	1.0  	0.890719618294  	0.0495150445778  	-0.181282846432  	extrapolatedDCA
1.14942528736  	2.63  	1.0  	0.94295261928  	0.0411681487946  	-0.125228638512  	extrapolatedDCA
1.33333333333  	2.63  	1.0  	0.99865681916  	0.0326176925498  	-0.0562044396998  	extrapolatedDCA
1.5625  	2.63  	1.0  	1.05735210873  	0.0252068428466  	0.028581222202  	extrapolatedDCA
2.08333333333  	2.63  	1.0  	1.15514889645  	0.0153726834281  	0.205042447264  	extrapolatedDCA
3.125  	2.63  	1.0  	1.26049142763  	0.0065428514245  	0.471751677815  	DCA
4.16666666667  	2.63  	1.0  	1.30929036585  	0.00359395542002  	0.646703599787  	DCA
6.25  	2.63  	1.0  	1.34981829965  	0.00163777509722  	0.850203963718  	DCA
8.33333333333  	2.63  	1.0  	1.36525777697  	0.00084494817129  	0.960614116075  	DCA
12.5  	2.63  	1.0  	1.37678457176  	0.000425916423364  	1.07601735777  	DCA
25.0  	2.63  	1.0  	1.38388699891  	0.000107337530494  	1.19454513737  	DCA
50.0  	2.63  	1.0  	1.38569112402  	4.03490056626e-05  	1.25471624145  	DCA
0.555555555556  	2.38  	0.983000079314  	0.677400177688  	0.10229728182  	-0.385673481326  	extrapolatedDCA
0.617283950617  	2.38  	0.98163408905  	0.716489015561  	0.0909014938982  	-0.366019385417  	extrapolatedDCA
0.689655172414  	2.38  	0.980217192952  	0.757035135978  	0.079631861507  	-0.342924682492  	extrapolatedDCA
0.77519379845  	2.38  	0.978878205268  	0.799429861184  	0.0694075898952  	-0.31509748031  	extrapolatedDCA
0.877192982456  	2.38  	0.977535588664  	0.843733363025  	0.059853293549  	-0.281726641244  	extrapolatedDCA
1.0  	2.38  	0.976244188264  	0.892336303475  	0.0492870830546  	-0.239237873304  	extrapolatedDCA
1.14942528736  	2.38  	0.975142609782  	0.943823542775  	0.0407132665684  	-0.186608118763  	extrapolatedDCA
1.33333333333  	2.38  	0.974272823708  	0.99891710352  	0.0325827472262  	-0.120404512625  	extrapolatedDCA
1.5625  	2.38  	0.973648871572  	1.05747282785  	0.0249717725108  	-0.0373036485026  	extrapolatedDCA
2.08333333333  	2.38  	0.973799819828  	1.15479448054  	0.0151698234748  	0.138669212968  	extrapolatedDCA
3.125  	2.38  	0.976519587028  	1.26007606306  	0.00654014535188  	0.411734170703  	DCA
4.16666666667  	2.38  	0.979594079934  	1.30900211119  	0.00363552079532  	0.594459553634  	DCA
6.25  	2.38  	0.984334605452  	1.3495860861  	0.00161720430793  	0.809540443667  	DCA
8.33333333333  	2.38  	0.987441936936  	1.36511034987  	0.00091264807992  	0.927956437586  	DCA
12.5  	2.38  	0.99108035711  	1.37670698786  	0.00041501678731  	1.05272305955  	DCA
25.0  	2.38  	0.995267666606  	1.38386520225  	0.000106151648628  	1.1821575232  	DCA
50.0  	2.38  	0.997566331806  	1.38568520277  	4.10925362802e-05  	1.24833088994  	DCA
0.555555555556  	2.13  	0.964202316222  	0.687012028196  	0.0998006890164  	-0.42285628499  	extrapolatedDCA
0.617283950617  	2.13  	0.961738183982  	0.723969421354  	0.0882352737592  	-0.406446083465  	extrapolatedDCA
0.689655172414  	2.13  	0.959219673072  	0.762725147411  	0.0780832515358  	-0.386509256943  	extrapolatedDCA
0.77519379845  	2.13  	0.956772086306  	0.803792334434  	0.068738595677  	-0.361673380613  	extrapolatedDCA
0.877192982456  	2.13  	0.954282373538  	0.84782145584  	0.0585876249594  	-0.330638146443  	extrapolatedDCA
1.0  	2.13  	0.951944728242  	0.895168591982  	0.0489058238896  	-0.291229707922  	extrapolatedDCA
1.14942528736  	2.13  	0.949789164784  	0.946254593496  	0.040547071382  	-0.24099770711  	extrapolatedDCA
1.33333333333  	2.13  	0.948159054552  	1.00069849987  	0.0318979486968  	-0.177008943418  	extrapolatedDCA
1.5625  	2.13  	0.94707650192  	1.05792063837  	0.0250011842952  	-0.0966525464141  	extrapolatedDCA
2.08333333333  	2.13  	0.947551866156  	1.15405982941  	0.0153010253785  	0.0778866308919  	extrapolatedDCA
3.125  	2.13  	0.953025439838  	1.25897840669  	0.00654013141526  	0.355272745634  	DCA
4.16666666667  	2.13  	0.959203986476  	1.30791835513  	0.00368343844114  	0.543918060539  	DCA
6.25  	2.13  	0.968675236326  	1.34889425775  	0.00161859561445  	0.769918982974  	DCA
8.33333333333  	2.13  	0.974883398286  	1.36467450416  	0.000928731358294  	0.895999702439  	DCA
12.5  	2.13  	0.982163011924  	1.37646829847  	0.000419763771034  	1.02960169998  	DCA
25.0  	2.13  	0.990535616918  	1.38379790308  	0.000103886465157  	1.16980132246  	DCA
50.0  	2.13  	0.995132698886  	1.38566743902  	4.15141090838e-05  	1.24195462061  	DCA
0.555555555556  	1.88  	0.941942012374  	0.699068120524  	0.0960917877986  	-0.460666686493  	extrapolatedDCA
0.617283950617  	1.88  	0.938816123446  	0.733339107478  	0.085636807744  	-0.446438314618  	extrapolatedDCA
0.689655172414  	1.88  	0.935814247198  	0.772610050148  	0.0756255107188  	-0.426443661002  	extrapolatedDCA
0.77519379845  	1.88  	0.932579521744  	0.812279188568  	0.0663653232938  	-0.403506359338  	extrapolatedDCA
0.877192982456  	1.88  	0.929438544482  	0.854270922737  	0.0564483338982  	-0.374751791155  	extrapolatedDCA
1.0  	1.88  	0.926334009454  	0.900261902815  	0.047144492532  	-0.337470768761  	extrapolatedDCA
1.14942528736  	1.88  	0.923595418772  	0.9496042765  	0.0391630600504  	-0.289665322167  	extrapolatedDCA
1.33333333333  	1.88  	0.921433360076  	1.00256889372  	0.0314453906974  	-0.22809608106  	extrapolatedDCA
1.5625  	1.88  	0.920124235342  	1.05861772334  	0.024325872317  	-0.149584406186  	extrapolatedDCA
2.08333333333  	1.88  	0.921039595562  	1.15321705574  	0.0147252071353  	0.0229085911754  	extrapolatedDCA
3.125  	1.88  	0.929540801366  	1.25696853443  	0.0064477711554  	0.301814147599  	DCA
4.16666666667  	1.88  	0.938815054402  	1.30622610663  	0.00354387229396  	0.495908037333  	DCA
6.25  	1.88  	0.953034755232  	1.34772966733  	0.00166727761466  	0.731193307427  	DCA
8.33333333333  	1.88  	0.962341528828  	1.36388894229  	0.000854180950748  	0.864280584318  	DCA
12.5  	1.88  	0.973246745878  	1.37607865212  	0.00040176487186  	1.0068705796  	DCA
25.0  	1.88  	0.985803830222  	1.38368676718  	0.000102893472364  	1.15753377503  	DCA
50.0  	1.88  	0.992699140082  	1.38563783277  	4.20634797772e-05  	1.2355904609  	DCA
0.555555555556  	1.63  	0.91525917431  	0.711027513316  	0.0911932224182  	-0.500762921505  	extrapolatedDCA
0.617283950617  	1.63  	0.912312449318  	0.746321429038  	0.0819686986178  	-0.484885700381  	extrapolatedDCA
0.689655172414  	1.63  	0.908938237992  	0.782766398583  	0.0722753429642  	-0.466597434217  	extrapolatedDCA
0.77519379845  	1.63  	0.905829746062  	0.82053200885  	0.0628560964812  	-0.444029883175  	extrapolatedDCA
0.877192982456  	1.63  	0.902362683718  	0.8617576348  	0.0540687585636  	-0.415654904257  	extrapolatedDCA
1.0  	1.63  	0.899186787828  	0.905981637279  	0.0462056450184  	-0.379371618958  	extrapolatedDCA
1.14942528736  	1.63  	0.896090965784  	0.95380469853  	0.0375573830696  	-0.333094643487  	extrapolatedDCA
1.33333333333  	1.63  	0.89385655972  	1.00488630229  	0.030425812281  	-0.273433558097  	extrapolatedDCA
1.5625  	1.63  	0.892565564964  	1.05934048788  	0.0237429030456  	-0.196864538545  	extrapolatedDCA
2.08333333333  	1.63  	0.894423575612  	1.15145328878  	0.0144577177102  	-0.0274936319319  	extrapolatedDCA
3.125  	1.63  	0.906013136276  	1.2542425489  	0.00626869615836  	0.252055838179  	DCA
4.16666666667  	1.63  	0.91841370381  	1.30382794836  	0.00359737500154  	0.450149513558  	DCA
6.25  	1.63  	0.937409258846  	1.34610114469  	0.0016572582673  	0.693655202303  	DCA
8.33333333333  	1.63  	0.949794573354  	1.36283931459  	0.00084336825645  	0.833597841362  	DCA
12.5  	1.63  	0.964329718514  	1.37554125531  	0.000399409488976  	0.984538445207  	DCA
25.0  	1.63  	0.98107287703  	1.38353041489  	9.4467161615e-05  	1.14531896807  	DCA
50.0  	1.63  	0.990265635506  	1.38559638402  	4.14785940392e-05  	1.22925038084  	DCA
0.555555555556  	1.38  	0.883283375456  	0.721042955742  	0.0851279749336  	-0.543325484339  	extrapolatedDCA
0.617283950617  	1.38  	0.881098305146  	0.755102080924  	0.0774692682098  	-0.526374199341  	extrapolatedDCA
0.689655172414  	1.38  	0.878757652724  	0.791858711387  	0.0679330682254  	-0.505610957629  	extrapolatedDCA
0.77519379845  	1.38  	0.875789239916  	0.829393473014  	0.0595238916688  	-0.482249326197  	extrapolatedDCA
0.877192982456  	1.38  	0.87289991746  	0.869043037804  	0.0513254247346  	-0.453515235504  	extrapolatedDCA
1.0  	1.38  	0.869816785006  	0.911576206701  	0.0434286558328  	-0.417894841776  	extrapolatedDCA
1.14942528736  	1.38  	0.867122628806  	0.957609253439  	0.0359112376568  	-0.372209557371  	extrapolatedDCA
1.33333333333  	1.38  	0.86510289613  	1.00689010372  	0.0290889030044  	-0.313924074138  	extrapolatedDCA
1.5625  	1.38  	0.864348996884  	1.05947313479  	0.022841531465  	-0.238988237359  	extrapolatedDCA
2.08333333333  	1.38  	0.867349669616  	1.14927772158  	0.0141230452732  	-0.072617091928  	extrapolatedDCA
3.125  	1.38  	0.882412600208  	1.25078196106  	0.00629042764134  	0.205753170673  	DCA
4.16666666667  	1.38  	0.89805242264  	1.30067244535  	0.00357381891844  	0.406383827225  	DCA
6.25  	1.38  	0.921782702192  	1.3440861311  	0.00157518929137  	0.657536968208  	DCA
8.33333333333  	1.38  	0.937262849492  	1.36148720876  	0.000895746410766  	0.803423973353  	DCA
12.5  	1.38  	0.955426733478  	1.37482920132  	0.00037444422108  	0.962203213685  	DCA
25.0  	1.38  	0.976342621572  	1.38332941011  	9.872205997e-05  	1.13318083424  	DCA
50.0  	1.38  	0.98783220659  	1.38554309277  	4.03250995474e-05  	1.22293098246  	DCA
0.555555555556  	1.13  	0.846802902502  	0.72790714434  	0.0773654382686  	-0.585180961217  	extrapolatedDCA
0.617283950617  	1.13  	0.845907484718  	0.762778842989  	0.070189952057  	-0.565762473602  	extrapolatedDCA
0.689655172414  	1.13  	0.844398504046  	0.798353785539  	0.062691357296  	-0.544246617434  	extrapolatedDCA
0.77519379845  	1.13  	0.84269285329  	0.835683439168  	0.055955014645  	-0.518865510479  	extrapolatedDCA
0.877192982456  	1.13  	0.840569875646  	0.874585503616  	0.047853340611  	-0.489160981695  	extrapolatedDCA
1.0  	1.13  	0.83830723574  	0.916461607877  	0.0408025209916  	-0.452464518748  	extrapolatedDCA
1.14942528736  	1.13  	0.836462549278  	0.96080206998  	0.034099612114  	-0.406963851735  	extrapolatedDCA
1.33333333333  	1.13  	0.835039895194  	1.00862169575  	0.0276631696348  	-0.349312590872  	extrapolatedDCA
1.5625  	1.13  	0.834982225994  	1.05915909563  	0.0218800196068  	-0.276354961577  	extrapolatedDCA
2.08333333333  	1.13  	0.839962342582  	1.14626013076  	0.0137922762717  	-0.113314483908  	extrapolatedDCA
3.125  	1.13  	0.858862519368  	1.24636115383  	0.00610662238336  	0.162308772762  	DCA
4.16666666667  	1.13  	0.877724885032  	1.29680605251  	0.00358476210086  	0.364740090403  	DCA
6.25  	1.13  	0.90618793801  	1.34159631819  	0.00156464494149  	0.622376304519  	DCA
8.33333333333  	1.13  	0.924760507284  	1.35980477905  	0.000899008933282  	0.77370305107  	DCA
12.5  	1.13  	0.946522144806  	1.37397466022  	0.000390691066522  	0.940359853942  	DCA
25.0  	1.13  	0.971613774502  	1.38308355901  	9.23581562594e-05  	1.121093587  	DCA
50.0  	1.13  	0.985398953856  	1.38547795902  	4.00793873526e-05  	1.21662352851  	DCA
0.555555555556  	0.88  	0.805474072478  	0.728717964339  	0.069706278659  	-0.626327485528  	extrapolatedDCA
0.617283950617  	0.88  	0.805924163778  	0.764411353476  	0.0633785951248  	-0.605018720493  	extrapolatedDCA
0.689655172414  	0.88  	0.806044784348  	0.800986528794  	0.0570476607312  	-0.581041900782  	extrapolatedDCA
0.77519379845  	0.88  	0.805759748492  	0.838390638657  	0.0509843020748  	-0.553930680042  	extrapolatedDCA
0.877192982456  	0.88  	0.805004446172  	0.877775799863  	0.0443639386472  	-0.522097313917  	extrapolatedDCA
1.0  	0.88  	0.80424810521  	0.91915514623  	0.0377765571264  	-0.483980828124  	extrapolatedDCA
1.14942528736  	0.88  	0.803469261026  	0.962712827017  	0.0319133999584  	-0.437929515101  	extrapolatedDCA
1.33333333333  	0.88  	0.80373256761  	1.00879238071  	0.0258463185626  	-0.38059720071  	extrapolatedDCA
1.5625  	0.88  	0.804918213284  	1.05777564843  	0.0205757714636  	-0.308775529412  	extrapolatedDCA
2.08333333333  	0.88  	0.812252472198  	1.14203541339  	0.013080679771  	-0.14997391757  	extrapolatedDCA
3.125  	0.88  	0.835205659782  	1.24115508202  	0.00586917323998  	0.122249748071  	DCA
4.16666666667  	0.88  	0.857373071652  	1.29230047195  	0.00347442877652  	0.325468479132  	DCA
6.25  	0.88  	0.890643969292  	1.33862719897  	0.00159493108082  	0.588133637037  	DCA
8.33333333333  	0.88  	0.912275736058  	1.35783191327  	0.000893252125422  	0.744680206488  	DCA
12.5  	0.88  	0.937630629886  	1.3729561862  	0.00035313255433  	0.918688028113  	DCA
25.0  	0.88  	0.966885475676  	1.38279419604  	8.4963228923e-05  	1.10911004951  	DCA
50.0  	0.88  	0.982965938242  	1.38540098277  	3.96624244062e-05  	1.2103289018  	DCA
0.555555555556  	0.63  	0.760793901786  	0.722664740835  	0.0613967002064  	-0.663355924906  	extrapolatedDCA
0.617283950617  	0.63  	0.762511400066  	0.76065669837  	0.0561614935794  	-0.640020003747  	extrapolatedDCA
0.689655172414  	0.63  	0.764660353052  	0.798701004289  	0.0515602883868  	-0.613840670226  	extrapolatedDCA
0.77519379845  	0.63  	0.765923496642  	0.837100004246  	0.0463300137862  	-0.584956554815  	extrapolatedDCA
0.877192982456  	0.63  	0.767088437588  	0.877521869434  	0.0403124555706  	-0.55087595717  	extrapolatedDCA
1.0  	0.63  	0.768021585522  	0.918735021019  	0.0347077315154  	-0.511667496918  	extrapolatedDCA
1.14942528736  	0.63  	0.769076676758  	0.961981221866  	0.0295882466278  	-0.46460447735  	extrapolatedDCA
1.33333333333  	0.63  	0.770834117782  	1.00729844397  	0.024097135487  	-0.407352363845  	extrapolatedDCA
1.5625  	0.63  	0.773790882786  	1.05461990454  	0.0194958160497  	-0.337112433744  	extrapolatedDCA
2.08333333333  	0.63  	0.783979575252  	1.13685058676  	0.0127795999904  	-0.181953760637  	extrapolatedDCA
3.125  	0.63  	0.811484309406  	1.23502683481  	0.00568959056158  	0.0852462098401  	DCA
4.16666666667  	0.63  	0.83711606496  	1.28698141198  	0.00343930504832  	0.288111414268  	DCA
6.25  	0.63  	0.87506509213  	1.33525945369  	0.00164724445423  	0.555420546654  	DCA
8.33333333333  	0.63  	0.899773981264  	1.35560194301  	0.000831002092402  	0.716679578251  	DCA
12.5  	0.63  	0.928749293318  	1.37178356068  	0.000367453323016  	0.897302567816  	DCA
25.0  	0.63  	0.96215888993  	1.38246009723  	8.26540000314e-05  	1.09718501997  	DCA
50.0  	0.63  	0.980533166804  	1.38531216402  	3.90605857678e-05  	1.20404708003  	DCA
0.555555555556  	0.38  	0.71427558863  	0.711539510906  	0.0529040596308  	-0.693095723651  	extrapolatedDCA
0.617283950617  	0.38  	0.71690564973  	0.751002119945  	0.0489304051066  	-0.668979637681  	extrapolatedDCA
0.689655172414  	0.38  	0.720195270182  	0.790728773929  	0.045157788654  	-0.641802925225  	extrapolatedDCA
0.77519379845  	0.38  	0.723123314076  	0.831603908132  	0.0401795517848  	-0.610795918784  	extrapolatedDCA
0.877192982456  	0.38  	0.72639804281  	0.872949928458  	0.0359938887938  	-0.575447507541  	extrapolatedDCA
1.0  	0.38  	0.729430232406  	0.915178810441  	0.0315198821046  	-0.534728182458  	extrapolatedDCA
1.14942528736  	0.38  	0.732899133482  	0.958636621216  	0.0269949632028  	-0.486794081125  	extrapolatedDCA
1.33333333333  	0.38  	0.736308404726  	1.00350223438  	0.0225327278478  	-0.429922604163  	extrapolatedDCA
1.5625  	0.38  	0.742066220254  	1.04978925536  	0.0183907011046  	-0.360856406549  	extrapolatedDCA
2.08333333333  	0.38  	0.755559876408  	1.13012779327  	0.0119900146124  	-0.210352973802  	extrapolatedDCA
3.125  	0.38  	0.78781091071  	1.22792142072  	0.00558253050398  	0.0510628865552  	DCA
4.16666666667  	0.38  	0.81685408193  	1.28100941538  	0.00332170738864  	0.252979262168  	DCA
6.25  	0.38  	0.859590926128  	1.33138964464  	0.00148443407091  	0.523418535547  	DCA
8.33333333333  	0.38  	0.887323548164  	1.35303426256  	0.000894287904024  	0.689019671758  	DCA
12.5  	0.38  	0.91987085477  	1.37046006624  	0.000372625499776  	0.8763077135  	DCA
25.0  	0.38  	0.957432473194  	1.38208207814  	7.25404735756e-05  	1.08536557135  	DCA
50.0  	0.38  	0.978100368484  	1.38521150277  	3.73231106286e-05  	1.19779975408  	DCA
0.555555555556  	0.13  	0.664774793436  	0.695290344143  	0.044446316416  	-0.714985937566  	extrapolatedDCA
0.617283950617  	0.13  	0.669167752784  	0.735848852452  	0.0418056513018  	-0.690652317122  	extrapolatedDCA
0.689655172414  	0.13  	0.673753957124  	0.777307939817  	0.0386137168842  	-0.662996479734  	extrapolatedDCA
0.77519379845  	0.13  	0.678617167776  	0.820185694095  	0.0352771635504  	-0.63100594904  	extrapolatedDCA
0.877192982456  	0.13  	0.683931474502  	0.863270562877  	0.031631313452  	-0.594778747161  	extrapolatedDCA
1.0  	0.13  	0.68907887646  	0.907093840728  	0.0281803335896  	-0.553051537623  	extrapolatedDCA
1.14942528736  	0.13  	0.694814817192  	0.951861802815  	0.0240640298958  	-0.504296713003  	extrapolatedDCA
1.33333333333  	0.13  	0.70132666452  	0.996779302511  	0.0205789889734  	-0.447821015213  	extrapolatedDCA
1.5625  	0.13  	0.708629700866  	1.0427547448  	0.0168805802595  	-0.380449528928  	extrapolatedDCA
2.08333333333  	0.13  	0.72661881406  	1.12201374032  	0.011414832854  	-0.23465363664  	extrapolatedDCA
3.125  	0.13  	0.76409338739  	1.21984434222  	0.00535771123678  	0.019721822807  	DCA
4.16666666667  	0.13  	0.79668608007  	1.27428799432  	0.0032130865681  	0.219806687475  	DCA
6.25  	0.13  	0.84415092451  	1.32708037967  	0.00145054406561  	0.492548441424  	DCA
8.33333333333  	0.13  	0.874902348608  	1.35017216186  	0.00088654254743  	0.662021914237  	DCA
12.5  	0.13  	0.911001342566  	1.36898498606  	0.000334474674204  	0.85562733739  	DCA
25.0  	0.13  	0.95270929435  	1.38165890542  	6.71208681258e-05  	1.07358387451  	DCA
50.0  	0.13  	0.975667970074  	1.38509899902  	3.60810567894e-05  	1.19156146332  	DCA
0.555555555556  	-0.12  	0.614769054738  	0.675579039435  	0.0373853900858  	-0.726150770452  	extrapolatedDCA
0.617283950617  	-0.12  	0.620015587884  	0.716718370869  	0.0351699064982  	-0.702670145023  	extrapolatedDCA
0.689655172414  	-0.12  	0.62598062879  	0.759963014566  	0.0323897603646  	-0.675159398525  	extrapolatedDCA
0.77519379845  	-0.12  	0.63255453695  	0.804321341546  	0.0301673656784  	-0.643505003555  	extrapolatedDCA
0.877192982456  	-0.12  	0.639220782496  	0.849614185608  	0.02721897065  	-0.606948277601  	extrapolatedDCA
1.0  	-0.12  	0.647095901858  	0.895084581291  	0.0244705086262  	-0.565299128513  	extrapolatedDCA
1.14942528736  	-0.12  	0.655274354548  	0.940820145917  	0.0216291678018  	-0.517237386572  	extrapolatedDCA
1.33333333333  	-0.12  	0.664444043704  	0.986676727624  	0.0185855334953  	-0.461551289651  	extrapolatedDCA
1.5625  	-0.12  	0.674692786134  	1.03307218258  	0.0153589197147  	-0.395762200051  	extrapolatedDCA
2.08333333333  	-0.12  	0.69764535102  	1.11211682762  	0.0108174350085  	-0.255425578652  	extrapolatedDCA
3.125  	-0.12  	0.74026165584  	1.21083801709  	0.005207680394  	-0.00856222714645  	DCA
4.16666666667  	-0.12  	0.776559384438  	1.26684937014  	0.0031895775369  	0.188660831168  	DCA
6.25  	-0.12  	0.8287513844  	1.32233935272  	0.00143200847148  	0.462795244482  	DCA
8.33333333333  	-0.12  	0.862503984198  	1.34702789102  	0.000808761964338  	0.635706317901  	DCA
12.5  	-0.12  	0.90216345649  	1.36734421178  	0.00034533003543  	0.835033520845  	DCA
25.0  	-0.12  	0.947987306034  	1.38119236585  	7.62369110042e-05  	1.06188396893  	DCA
50.0  	-0.12  	0.973236523068  	1.38497465277  	3.69838748432e-05  	1.18531112341  	DCA
0.555555555556  	-0.37  	0.56389482914  	0.651918418124  	0.0302517843824  	-0.72693870032  	extrapolatedDCA
0.617283950617  	-0.37  	0.570146286608  	0.69347880355  	0.0287573682566  	-0.704893329965  	extrapolatedDCA
0.689655172414  	-0.37  	0.576770226112  	0.737391056603  	0.0271441906282  	-0.678677033479  	extrapolatedDCA
0.77519379845  	-0.37  	0.584966824472  	0.783598860557  	0.0251468378106  	-0.647910777355  	extrapolatedDCA
0.877192982456  	-0.37  	0.594129034326  	0.830728369378  	0.0233381304954  	-0.612428658252  	extrapolatedDCA
1.0  	-0.37  	0.603805950286  	0.878192731395  	0.021300629786  	-0.571546934825  	extrapolatedDCA
1.14942528736  	-0.37  	0.614925916058  	0.925874244622  	0.0189387359467  	-0.524536790243  	extrapolatedDCA
1.33333333333  	-0.37  	0.626701702134  	0.973067338664  	0.0164537325358  	-0.470459947516  	extrapolatedDCA
1.5625  	-0.37  	0.64029798386  	1.02041755656  	0.0140773681596  	-0.407099321522  	extrapolatedDCA
2.08333333333  	-0.37  	0.667964876632  	1.10047886843  	0.00998763822038  	-0.272405691721  	extrapolatedDCA
3.125  	-0.37  	0.716602027274  	1.20071207742  	0.00502554571386  	-0.0343851791396  	DCA
4.16666666667  	-0.37  	0.756527546258  	1.25864960431  	0.00308376121826  	0.159441110021  	DCA
6.25  	-0.37  	0.813374996918  	1.31717210046  	0.0014387964768  	0.434314567605  	DCA
8.33333333333  	-0.37  	0.850133961916  	1.34358106252  	0.00084616123443  	0.610053657678  	DCA
12.5  	-0.37  	0.8933121305  	1.36556616068  	0.000377657464484  	0.815001668484  	DCA
25.0  	-0.37  	0.943268833598  	1.38068031064  	8.55321750076e-05  	1.05023469176  	DCA
50.0  	-0.37  	0.970804848994  	1.38483846402  	3.84084468596e-05  	1.17910327126  	DCA
0.555555555556  	-0.62  	0.512758228408  	0.625276062646  	0.0240532787188  	-0.716481086857  	extrapolatedDCA
0.617283950617  	-0.62  	0.51978362509  	0.667026750466  	0.0229234654126  	-0.696364717305  	extrapolatedDCA
0.689655172414  	-0.62  	0.527949097602  	0.711488275651  	0.0221984430716  	-0.672399668523  	extrapolatedDCA
0.77519379845  	-0.62  	0.537011154788  	0.75856522416  	0.020831241387  	-0.643578755065  	extrapolatedDCA
0.877192982456  	-0.62  	0.547726202092  	0.807448289599  	0.0196967504312  	-0.609898808456  	extrapolatedDCA
1.0  	-0.62  	0.560031318788  	0.857044245287  	0.0180245092874  	-0.571071661848  	extrapolatedDCA
1.14942528736  	-0.62  	0.573272590058  	0.906238616256  	0.0162409332679  	-0.526530756919  	extrapolatedDCA
1.33333333333  	-0.62  	0.588242574454  	0.955783152591  	0.0145571327498  	-0.474469257916  	extrapolatedDCA
1.5625  	-0.62  	0.60490887417  	1.00475494974  	0.0127231161258  	-0.41407950416  	extrapolatedDCA
2.08333333333  	-0.62  	0.63823244935  	1.08677184988  	0.00927825265292  	-0.286278948635  	extrapolatedDCA
3.125  	-0.62  	0.692822050928  	1.18954152424  	0.00475503053182  	-0.0574943300509  	DCA
4.16666666667  	-0.62  	0.736402092766  	1.24976033194  	0.00303320207716  	0.1323724322  	DCA
6.25  	-0.62  	0.798038136152  	1.31155911042  	0.00143083731052  	0.406811237304  	DCA
8.33333333333  	-0.62  	0.837845336146  	1.3398313242  	0.000840267617142  	0.584878153993  	DCA
12.5  	-0.62  	0.88447740915  	1.36363283833  	0.000410066333668  	0.795218153516  	DCA
25.0  	-0.62  	0.938553496102  	1.38012366441  	8.05087029802e-05  	1.03864296894  	DCA
50.0  	-0.62  	0.968373643874  	1.38469043277  	3.48684345638e-05  	1.17290892057  	DCA
0.555555555556  	-0.87  	0.462352457784  	0.595914976975  	0.0190676450838  	-0.69525695192  	extrapolatedDCA
0.617283950617  	-0.87  	0.469351525868  	0.638052911833  	0.0182054524188  	-0.676650399794  	extrapolatedDCA
0.689655172414  	-0.87  	0.477881334376  	0.682381787301  	0.0174501538976  	-0.655129181884  	extrapolatedDCA
0.77519379845  	-0.87  	0.48866676272  	0.729956206517  	0.0169750674655  	-0.629706918231  	extrapolatedDCA
0.877192982456  	-0.87  	0.501024073198  	0.779466382702  	0.016067161246  	-0.599609701232  	extrapolatedDCA
1.0  	-0.87  	0.515590740522  	0.831026577949  	0.0151562313499  	-0.563976023591  	extrapolatedDCA
1.14942528736  	-0.87  	0.531536175008  	0.882966601123  	0.0139963435902  	-0.522154641705  	extrapolatedDCA
1.33333333333  	-0.87  	0.549682992964  	0.934713930092  	0.0127943854681  	-0.473874022559  	extrapolatedDCA
1.5625  	-0.87  	0.569393127018  	0.98600195161  	0.011391107768  	-0.416958972849  	extrapolatedDCA
2.08333333333  	-0.87  	0.608065249706  	1.07101505563  	0.00832503451324  	-0.29674281774  	extrapolatedDCA
3.125  	-0.87  	0.66908969163  	1.17723171558  	0.00456180041296  	-0.0782992897253  	DCA
4.16666666667  	-0.87  	0.716499502936  	1.24009785165  	0.00285799868524  	0.106939570518  	DCA
6.25  	-0.87  	0.782861410252  	1.30547391019  	0.00143102955637  	0.380143889867  	DCA
8.33333333333  	-0.87  	0.825517222036  	1.33581478211  	0.00087868081517  	0.560657689366  	DCA
12.5  	-0.87  	0.875644784694  	1.36155196396  	0.000391428831974  	0.775823954126  	DCA
25.0  	-0.87  	0.933839838762  	1.37952349318  	8.779414956e-05  	1.02714415714  	DCA
50.0  	-0.87  	0.965942931254  	1.38453055902  	3.33618443244e-05  	1.16672924761  	DCA
0.555555555556  	-1.12  	0.41069366028  	0.563614720705  	0.0143002140703  	-0.661873906861  	extrapolatedDCA
0.617283950617  	-1.12  	0.419384108162  	0.604952900035  	0.0141638280763  	-0.647372759376  	extrapolatedDCA
0.689655172414  	-1.12  	0.428940339248  	0.649637081509  	0.0137610713987  	-0.62889921648  	extrapolatedDCA
0.77519379845  	-1.12  	0.44138626078  	0.69747972823  	0.0133413549994  	-0.607832844821  	extrapolatedDCA
0.877192982456  	-1.12  	0.455105628382  	0.748239603722  	0.0129718312039  	-0.581317843023  	extrapolatedDCA
1.0  	-1.12  	0.47106280433  	0.800792328957  	0.0124558010872  	-0.549945517799  	extrapolatedDCA
1.14942528736  	-1.12  	0.489620873586  	0.855100857226  	0.0118319658871  	-0.512486830547  	extrapolatedDCA
1.33333333333  	-1.12  	0.510834536042  	0.909646451438  	0.0112246108646  	-0.468707638941  	extrapolatedDCA
1.5625  	-1.12  	0.53398916444  	0.964015898687  	0.0097922884363  	-0.416133507859  	extrapolatedDCA
2.08333333333  	-1.12  	0.577727135356  	1.0530328132  	0.00765630321182  	-0.304044018688  	extrapolatedDCA
3.125  	-1.12  	0.645520326352  	1.1638600313  	0.00427710676874  	-0.0966138579064  	DCA
4.16666666667  	-1.12  	0.69664190735  	1.22973010131  	0.00284757261428  	0.0834893072707  	DCA
6.25  	-1.12  	0.767706569474  	1.29898418025  	0.0013748261954  	0.354632719579  	DCA
8.33333333333  	-1.12  	0.813263452484  	1.33150815198  	0.000843443515908  	0.536933122259  	DCA
12.5  	-1.12  	0.866873564382  	1.35930146247  	0.00039472461631  	0.756418790905  	DCA
25.0  	-1.12  	0.929125552496  	1.37888004685  	8.3639049422e-05  	1.01577401959  	DCA
50.0  	-1.12  	0.96351224594  	1.38435884277  	3.26138630578e-05  	1.16058313812  	DCA
0.555555555556  	-1.37  	0.361225096322  	0.530107376293  	0.0107020076433  	-0.618898131094  	extrapolatedDCA
0.617283950617  	-1.37  	0.369927961682  	0.569621398493  	0.0105420826573  	-0.607651932136  	extrapolatedDCA
0.689655172414  	-1.37  	0.380563697482  	0.612984341955  	0.0104091581096  	-0.59390240895  	extrapolatedDCA
0.77519379845  	-1.37  	0.393607733468  	0.660802558246  	0.0103378775545  	-0.57677522929  	extrapolatedDCA
0.877192982456  	-1.37  	0.409432101014  	0.712855151385  	0.0104598118534  	-0.555503882782  	extrapolatedDCA
1.0  	-1.37  	0.427219698742  	0.76659721245  	0.0102080156722  	-0.529506013116  	extrapolatedDCA
1.14942528736  	-1.37  	0.448383342808  	0.823453359633  	0.0098643110535  	-0.497516569243  	extrapolatedDCA
1.33333333333  	-1.37  	0.471900432672  	0.880741450853  	0.00923705413734  	-0.458791733042  	extrapolatedDCA
1.5625  	-1.37  	0.498384818556  	0.938627218023  	0.00859557853718  	-0.411487613503  	extrapolatedDCA
2.08333333333  	-1.37  	0.54803119878  	1.0330387496  	0.00698165167376  	-0.308709411306  	extrapolatedDCA
3.125  	-1.37  	0.6221424149  	1.14936814184  	0.00403889466146  	-0.112828201063  	DCA
4.16666666667  	-1.37  	0.676952344786  	1.21859526315  	0.00264378102648  	0.0615836995665  	DCA
6.25  	-1.37  	0.752606581924  	1.29207846335  	0.00139354800967  	0.330232413578  	DCA
8.33333333333  	-1.37  	0.801123876756  	1.32690395518  	0.000829672676996  	0.513641563178  	DCA
12.5  	-1.37  	0.858111984154  	1.35690744678  	0.00041157156569  	0.737402569541  	DCA
25.0  	-1.37  	0.924416898506  	1.37819122253  	7.62517296666e-05  	1.00443053115  	DCA
50.0  	-1.37  	0.961081700184  	1.38417528402  	3.2788803992e-05  	1.15445831012  	DCA
0.555555555556  	-1.62  	0.312161550166  	0.491963210694  	0.00766353633406  	-0.566765573521  	extrapolatedDCA
0.617283950617  	-1.62  	0.322143429768  	0.531387766491  	0.00775914535628  	-0.559827185838  	extrapolatedDCA
0.689655172414  	-1.62  	0.33325971827  	0.573413422671  	0.00773207358836  	-0.550385421158  	extrapolatedDCA
0.77519379845  	-1.62  	0.347993277642  	0.621328714508  	0.0079906133105  	-0.539181669556  	extrapolatedDCA
0.877192982456  	-1.62  	0.364723158172  	0.673344842175  	0.0081093065202  	-0.523350476722  	extrapolatedDCA
1.0  	-1.62  	0.385098973718  	0.729557499948  	0.0080013885956  	-0.50367298353  	extrapolatedDCA
1.14942528736  	-1.62  	0.407662740406  	0.78813451619  	0.0079986721149  	-0.477388810909  	extrapolatedDCA
1.33333333333  	-1.62  	0.433850283482  	0.848652534487  	0.00788214270904  	-0.44485849285  	extrapolatedDCA
1.5625  	-1.62  	0.463085072066  	0.910036532034  	0.00739914681992  	-0.403574518412  	extrapolatedDCA
2.08333333333  	-1.62  	0.517938074786  	1.01069168493  	0.00615630836868  	-0.310369621469  	extrapolatedDCA
3.125  	-1.62  	0.59872347365  	1.1336985417  	0.0037953417637  	-0.126808544484  	DCA
4.16666666667  	-1.62  	0.657263775086  	1.20671713095  	0.00258365736098  	0.0415517078533  	DCA
6.25  	-1.62  	0.737521561664  	1.28473220007  	0.00135000924425  	0.30692572328  	DCA
8.33333333333  	-1.62  	0.788886169722  	1.32204184914  	0.000817211580058  	0.491453731865  	DCA
12.5  	-1.62  	0.849346957866  	1.35437114631  	0.000405489482876  	0.718809831519  	DCA
25.0  	-1.62  	0.919714177536  	1.37745772586  	6.08848229324e-05  	0.993129894004  	DCA
50.0  	-1.62  	0.958651756386  	1.38397988277  	3.47999487716e-05  	1.14835039066  	DCA
0.555555555556  	-1.87  	0.264964166966  	0.451581947962  	0.00542476474792  	-0.507006321156  	extrapolatedDCA
0.617283950617  	-1.87  	0.27525543158  	0.488961000774  	0.00552181573076  	-0.504327061086  	extrapolatedDCA
0.689655172414  	-1.87  	0.287802938176  	0.531047594572  	0.00566331103994  	-0.500298861888  	extrapolatedDCA
0.77519379845  	-1.87  	0.303360178464  	0.578197981684  	0.00585464701904  	-0.49487708242  	extrapolatedDCA
0.877192982456  	-1.87  	0.321377627974  	0.630210093136  	0.00617619634832  	-0.485628333054  	extrapolatedDCA
1.0  	-1.87  	0.34307385131  	0.687999006319  	0.00630627722522  	-0.472026054526  	extrapolatedDCA
1.14942528736  	-1.87  	0.367671782098  	0.748918888791  	0.00650407242872  	-0.452659947073  	extrapolatedDCA
1.33333333333  	-1.87  	0.3962000345  	0.813121852166  	0.00651765412382  	-0.426478918909  	extrapolatedDCA
1.5625  	-1.87  	0.428315435782  	0.878600110449  	0.00644686835692  	-0.391972128418  	extrapolatedDCA
2.08333333333  	-1.87  	0.48855677993  	0.986481134852  	0.00562073170296  	-0.309520768311  	extrapolatedDCA
3.125  	-1.87  	0.575493993446  	1.11691735803  	0.0035728625625  	-0.138735563202  	DCA
4.16666666667  	-1.87  	0.6379222205  	1.19413397909  	0.00254596488158  	0.0228696991646  	DCA
6.25  	-1.87  	0.722638212976  	1.27697940427  	0.00134532579909  	0.284433698647  	DCA
8.33333333333  	-1.87  	0.776842560902  	1.3168817359  	0.000775312339474  	0.46945423826  	DCA
12.5  	-1.87  	0.840629233172  	1.35167791907  	0.000391353389078  	0.700373672532  	DCA
25.0  	-1.87  	0.915008134884  	1.37668271872  	5.83511328714e-05  	0.981988583071  	DCA
50.0  	-1.87  	0.956222611096  	1.38377263902  	3.27431452028e-05  	1.1422473793  	DCA
0.555555555556  	-2.12  	0.220162257518  	0.407560555043  	0.00362207054964  	-0.442202781616  	extrapolatedDCA
0.617283950617  	-2.12  	0.231513248264  	0.444387582955  	0.00378129539596  	-0.444669824561  	extrapolatedDCA
0.689655172414  	-2.12  	0.244704445042  	0.485347400487  	0.00399596009614  	-0.445875339923  	extrapolatedDCA
0.77519379845  	-2.12  	0.261030972574  	0.532561240987  	0.0042021724623  	-0.445922547482  	extrapolatedDCA
0.877192982456  	-2.12  	0.279896090818  	0.584946042881  	0.00460371257982  	-0.442665518971  	extrapolatedDCA
1.0  	-2.12  	0.30262502027  	0.643336563392  	0.00482223960232  	-0.436097232251  	extrapolatedDCA
1.14942528736  	-2.12  	0.329319998512  	0.707135637645  	0.00509729545482  	-0.42422238398  	extrapolatedDCA
1.33333333333  	-2.12  	0.359952567212  	0.774921515798  	0.00537297195466  	-0.405191311235  	extrapolatedDCA
1.5625  	-2.12  	0.394272565192  	0.844251686366  	0.00533072497666  	-0.377811994699  	extrapolatedDCA
2.08333333333  	-2.12  	0.459394732558  	0.960112583961  	0.00508025770972  	-0.30634492122  	extrapolatedDCA
3.125  	-2.12  	0.552487519972  	1.09900888171  	0.00339620222348  	-0.148819681342  	DCA
4.16666666667  	-2.12  	0.618545581132  	1.18080398994  	0.00241410255942  	0.00599685667939  	DCA
6.25  	-2.12  	0.707841644522  	1.26881327357  	0.00127570404093  	0.262945983077  	DCA
8.33333333333  	-2.12  	0.764737198554  	1.31145623417  	0.00079786583707  	0.448415026025  	DCA
12.5  	-2.12  	0.831907365906  	1.34884507088  	0.00039054500531  	0.682379249288  	DCA
25.0  	-2.12  	0.91031171278  	1.37586146915  	6.02448495192e-05  	0.970846309138  	DCA
50.0  	-2.12  	0.95379314904  	1.38355355277  	3.37008379714e-05  	1.13618616864  	DCA
0.555555555556  	-2.37  	0.178847172139  	0.36152789497  	0.00232733708896  	-0.375175655447  	extrapolatedDCA
0.617283950617  	-2.37  	0.190539744041  	0.396984282153  	0.00249185603112  	-0.382087052384  	extrapolatedDCA
0.689655172414  	-2.37  	0.204398397532  	0.437511021975  	0.00278165958812  	-0.388455512071  	extrapolatedDCA
0.77519379845  	-2.37  	0.220884133362  	0.483471820254  	0.00296753687506  	-0.393870081647  	extrapolatedDCA
0.877192982456  	-2.37  	0.241220446482  	0.536904064475  	0.00330815159812  	-0.397941063191  	extrapolatedDCA
1.0  	-2.37  	0.264903433338  	0.596969269489  	0.0036439113204  	-0.397742891247  	extrapolatedDCA
1.14942528736  	-2.37  	0.292656820408  	0.662752703335  	0.00397871152798  	-0.392911757579  	extrapolatedDCA
1.33333333333  	-2.37  	0.3247510099  	0.733641679161  	0.00435845170672  	-0.3811338562  	extrapolatedDCA
1.5625  	-2.37  	0.361668092842  	0.808061187974  	0.00445576700354  	-0.361129434067  	extrapolatedDCA
2.08333333333  	-2.37  	0.430759444748  	0.931850935533  	0.0045088607394  	-0.301030037749  	extrapolatedDCA
3.125  	-2.37  	0.529708974952  	1.08000498147  	0.00313156805428  	-0.157083614388  	DCA
4.16666666667  	-2.37  	0.599436809004  	1.16679518779  	0.00233299760828  	-0.00947612720045  	DCA
6.25  	-2.37  	0.693022045178  	1.26022416556  	0.00126310366917  	0.242550848175  	DCA
8.33333333333  	-2.37  	0.752765984642  	1.30575221563  	0.000728148104974  	0.427788795271  	DCA
12.5  	-2.37  	0.823195658414  	1.34586615518  	0.00036474037619  	0.664736472526  	DCA
25.0  	-2.37  	0.905614519126  	1.37499869316  	6.73810145166e-05  	0.959831373471  	DCA
50.0  	-2.37  	0.951365618628  	1.38332262402  	3.6402976186e-05  	1.13010603583  	DCA
0.555555555556  	-2.62  	0.14106964788  	0.312618647876  	0.00143105548856  	-0.308093494003  	extrapolatedDCA
0.617283950617  	-2.62  	0.15379005557  	0.348813325672  	0.00158566224995  	-0.320197207493  	extrapolatedDCA
0.689655172414  	-2.62  	0.167868099869  	0.388675500448  	0.00176695531066  	-0.331041564499  	extrapolatedDCA
0.77519379845  	-2.62  	0.184562810998  	0.434135430641  	0.0020548632531  	-0.341484015727  	extrapolatedDCA
0.877192982456  	-2.62  	0.205467756488  	0.488610521623  	0.00237069395378  	-0.35126715579  	extrapolatedDCA
1.0  	-2.62  	0.229597539854  	0.549052618194  	0.0027401267996  	-0.357801274439  	extrapolatedDCA
1.14942528736  	-2.62  	0.257835534706  	0.616532043927  	0.00306991932628  	-0.359338399355  	extrapolatedDCA
1.33333333333  	-2.62  	0.291504729658  	0.690942748016  	0.0034691360464  	-0.355336967121  	extrapolatedDCA
1.5625  	-2.62  	0.329565745206  	0.769104264224  	0.00373830560412  	-0.342137209571  	extrapolatedDCA
2.08333333333  	-2.62  	0.402550681414  	0.901513837734  	0.00385867923334  	-0.293879741226  	extrapolatedDCA
3.125  	-2.62  	0.507475353778  	1.06013291005  	0.00293990723494  	-0.163751309423  	DCA
4.16666666667  	-2.62  	0.580379178126  	1.15204031054  	0.00222612662826  	-0.0234498606316  	DCA
6.25  	-2.62  	0.678370806464  	1.25125100849  	0.00123620505738  	0.223034132676  	DCA
8.33333333333  	-2.62  	0.740832323634  	1.29978438751  	0.000774157462716  	0.407821586046  	DCA
12.5  	-2.62  	0.814541208058  	1.34273881453  	0.000330516575256  	0.6472399117  	DCA
25.0  	-2.62  	0.9009277046  	1.37409006626  	7.0508953872e-05  	0.94882387527  	DCA
50.0  	-2.62  	0.948937487534  	1.38307985277  	3.3769777596e-05  	1.12407091939  	DCA
0.555555555556  	-2.87  	0.109163835103  	0.2657086648  	0.00085614505078  	-0.246502048679  	extrapolatedDCA
0.617283950617  	-2.87  	0.120997736991  	0.299538763718  	0.000993530152182  	-0.260617957889  	extrapolatedDCA
0.689655172414  	-2.87  	0.134893805944  	0.338421126529  	0.00115774993259  	-0.275086473535  	extrapolatedDCA
0.77519379845  	-2.87  	0.152421975171  	0.385350502355  	0.00137388645878  	-0.291025687782  	extrapolatedDCA
0.877192982456  	-2.87  	0.172499367773  	0.438441059918  	0.00173788355088  	-0.304799838431  	extrapolatedDCA
1.0  	-2.87  	0.196668553182  	0.499664848939  	0.00198645820129  	-0.31672880066  	extrapolatedDCA
1.14942528736  	-2.87  	0.225837871156  	0.569404994818  	0.00234010200864  	-0.325563369601  	extrapolatedDCA
1.33333333333  	-2.87  	0.259881304622  	0.646528552291  	0.0027218428221  	-0.327675820095  	extrapolatedDCA
1.5625  	-2.87  	0.299300045346  	0.728946284313  	0.00313244569626  	-0.321720357368  	extrapolatedDCA
2.08333333333  	-2.87  	0.375369260356  	0.869921880295  	0.00336869282914  	-0.285038373495  	extrapolatedDCA
3.125  	-2.87  	0.485295607782  	1.03903566897  	0.00263090253528  	-0.168740537483  	DCA
4.16666666667  	-2.87  	0.56180480155  	1.13672854785  	0.00202345100432  	-0.0361787982041  	DCA
6.25  	-2.87  	0.663867305284  	1.24189233462  	0.00120040811808  	0.204370545239  	DCA
8.33333333333  	-2.87  	0.728886609698  	1.29354397586  	0.000741327973248  	0.388622799189  	DCA
12.5  	-2.87  	0.805901257732  	1.33946689639  	0.000413273148164  	0.630091384095  	DCA
25.0  	-2.87  	0.896237138218  	1.37313978324  	6.59195137626e-05  	0.937970232085  	DCA
50.0  	-2.87  	0.946510558266  	1.38282523902  	3.1218636987e-05  	1.11804470069  	DCA
0.555555555556  	-3.12  	0.0818054242216  	0.220069189207  	0.000460449786658  	-0.190196868644  	extrapolatedDCA
0.617283950617  	-3.12  	0.0929541535428  	0.252210784762  	0.00057486173802  	-0.206113915322  	extrapolatedDCA
0.689655172414  	-3.12  	0.106645155826  	0.290805250045  	0.000724091236602  	-0.223606862997  	extrapolatedDCA
0.77519379845  	-3.12  	0.122968292127  	0.335869628661  	0.000906430977972  	-0.241528355419  	extrapolatedDCA
0.877192982456  	-3.12  	0.142945959583  	0.388975050996  	0.00113200451969  	-0.259989357472  	extrapolatedDCA
1.0  	-3.12  	0.1668959095  	0.450710304833  	0.00144150704496  	-0.276788931528  	extrapolatedDCA
1.14942528736  	-3.12  	0.195978773075  	0.52197344892  	0.00179637540877  	-0.291010171657  	extrapolatedDCA
1.33333333333  	-3.12  	0.229746655568  	0.600343756893  	0.0021258322204  	-0.299195431261  	extrapolatedDCA
1.5625  	-3.12  	0.270408274006  	0.687560544725  	0.00253132689746  	-0.300014203892  	extrapolatedDCA
2.08333333333  	-3.12  	0.348944117028  	0.83686060257  	0.00300979517388  	-0.27495828126  	extrapolatedDCA
3.125  	-3.12  	0.463367159272  	1.01688831414  	0.00248522091364  	-0.172321340854  	DCA
4.16666666667  	-3.12  	0.54324650995  	1.12065064367  	0.00198916685178  	-0.0475374549039  	DCA
6.25  	-3.12  	0.649575669668  	1.23218655607  	0.00114573359133  	0.186524783704  	DCA
8.33333333333  	-3.12  	0.71701808194  	1.28704235771  	0.000727863809812  	0.370000643374  	DCA
12.5  	-3.12  	0.797290016864  	1.3360555918  	0.000316460932068  	0.613252642608  	DCA
25.0  	-3.12  	0.89155705158  	1.37214494301  	7.23316506886e-05  	0.927121400214  	DCA
50.0  	-3.12  	0.944084734742  	1.38255878277  	3.22346328368e-05  	1.11202213749  	DCA
0.555555555556  	-3.37  	0.0598283698092  	0.177783514838  	0.000253985479544  	-0.142340760906  	extrapolatedDCA
0.617283950617  	-3.37  	0.0700836607102  	0.20805605534  	0.000326812822394  	-0.15913355878  	extrapolatedDCA
0.689655172414  	-3.37  	0.0823492871236  	0.244019200104  	0.000425448810232  	-0.176958405659  	extrapolatedDCA
0.77519379845  	-3.37  	0.0979271415158  	0.288109741886  	0.000563396606364  	-0.197155801823  	extrapolatedDCA
0.877192982456  	-3.37  	0.116989033462  	0.34036917004  	0.000758558901942  	-0.218217708317  	extrapolatedDCA
1.0  	-3.37  	0.140236287389  	0.402114548975  	0.000993202299992  	-0.238618368619  	extrapolatedDCA
1.14942528736  	-3.37  	0.168744725302  	0.474191196007  	0.00127822308092  	-0.257278181081  	extrapolatedDCA
1.33333333333  	-3.37  	0.202977646944  	0.555870240304  	0.00162213367845  	-0.271371595913  	extrapolatedDCA
1.5625  	-3.37  	0.243302894796  	0.645352537792  	0.00202348625128  	-0.277927114324  	extrapolatedDCA
2.08333333333  	-3.37  	0.323656126506  	0.802972901621  	0.0025680165728  	-0.263471715788  	extrapolatedDCA
3.125  	-3.37  	0.4420019922  	0.994011679758  	0.0022425702666  	-0.174557898789  	DCA
4.16666666667  	-3.37  	0.52483352434  	1.10391529332  	0.00183318596444  	-0.0575606895031  	DCA
6.25  	-3.37  	0.635202739502  	1.22203394851  	0.00115628354496  	0.169752969185  	DCA
8.33333333333  	-3.37  	0.705392419486  	1.28030088056  	0.000695232452106  	0.351627641123  	DCA
12.5  	-3.37  	0.788644816688  	1.33249702205  	0.000317281423008  	0.596898821602  	DCA
25.0  	-3.37  	0.886862372794  	1.37111002144  	7.4008261793e-05  	0.916540197568  	DCA
50.0  	-3.37  	0.941659076488  	1.38228048402  	4.18745754794e-05  	1.10603296196  	DCA
0.555555555556  	-3.62  	0.042075180527  	0.138508333089  	0.000124843902728  	-0.102241435994  	extrapolatedDCA
0.617283950617  	-3.62  	0.0515194134882  	0.168051993772  	0.000175609457211  	-0.119094578016  	extrapolatedDCA
0.689655172414  	-3.62  	0.0628150393262  	0.202382132514  	0.000244071136884  	-0.137543000423  	extrapolatedDCA
0.77519379845  	-3.62  	0.0771289670406  	0.244620893056  	0.00035391811177  	-0.158414484044  	extrapolatedDCA
0.877192982456  	-3.62  	0.094640530752  	0.294942818515  	0.0004833557127  	-0.18022195736  	extrapolatedDCA
1.0  	-3.62  	0.116780722692  	0.35583662541  	0.000685450011308  	-0.203216165146  	extrapolatedDCA
1.14942528736  	-3.62  	0.144091790537  	0.427666642522  	0.00094612562556  	-0.224925977653  	extrapolatedDCA
1.33333333333  	-3.62  	0.177165790981  	0.509586350673  	0.00125710567234  	-0.243045034572  	extrapolatedDCA
1.5625  	-3.62  	0.217887240944  	0.602884258654  	0.0016203723332  	-0.255573943021  	extrapolatedDCA
2.08333333333  	-3.62  	0.29913307488  	0.767759651917  	0.0021975173821  	-0.251212820742  	extrapolatedDCA
3.125  	-3.62  	0.421217005014  	0.970463414461  	0.0021188571195  	-0.17564546921  	DCA
4.16666666667  	-3.62  	0.506697804958  	1.08657923933  	0.00171128377386  	-0.0665555514787  	DCA
6.25  	-3.62  	0.620884588118  	1.21149879337  	0.00106803841576  	0.153909433121  	DCA
8.33333333333  	-3.62  	0.693640943034  	1.27328344535  	0.000734562492968  	0.334233788339  	DCA
12.5  	-3.62  	0.780140216668  	1.32880312095  	0.000362544998922  	0.580487967936  	DCA
25.0  	-3.62  	0.882193113116  	1.37002781314  	5.07258036006e-05  	0.905846492202  	DCA
50.0  	-3.62  	0.939232914708  	1.38199034277  	4.37998863544e-05  	1.10008862815  	DCA
0.555555555556  	-3.87  	0.0291330779466  	0.106254799465  	5.78634708812e-05  	-0.0716379899744  	extrapolatedDCA
0.617283950617  	-3.87  	0.0369925399154  	0.132188643145  	9.00803401586e-05  	-0.0868292280332  	extrapolatedDCA
0.689655172414  	-3.87  	0.0467112046026  	0.16360138775  	0.000136357878534  	-0.10389711479  	extrapolatedDCA
0.77519379845  	-3.87  	0.0597090227058  	0.203866557989  	0.000207054099378  	-0.124691767643  	extrapolatedDCA
0.877192982456  	-3.87  	0.0759592225076  	0.252761303282  	0.000307014093532  	-0.147175841959  	extrapolatedDCA
1.0  	-3.87  	0.096186682432  	0.311269964925  	0.000456961329786  	-0.170525206921  	extrapolatedDCA
1.14942528736  	-3.87  	0.122464689208  	0.383090246572  	0.00066483307236  	-0.19505481083  	extrapolatedDCA
1.33333333333  	-3.87  	0.154678535444  	0.466107954055  	0.000958165003864  	-0.216744862504  	extrapolatedDCA
1.5625  	-3.87  	0.194358415347  	0.560756733284  	0.00129641568228  	-0.233443122612  	extrapolatedDCA
2.08333333333  	-3.87  	0.275725792058  	0.731890400864  	0.00178289665065  	-0.23835980978  	extrapolatedDCA
3.125  	-3.87  	0.400717050856  	0.945848424233  	0.00195557572513  	-0.175685114517  	DCA
4.16666666667  	-3.87  	0.4890946412  	1.0688125032  	0.00169625352109  	-0.0745111942422  	DCA
6.25  	-3.87  	0.606866761248  	1.20066700924  	0.00107079880585  	0.138745403111  	DCA
8.33333333333  	-3.87  	0.682060452986  	1.26603651655  	0.0007087160748  	0.317222216587  	DCA
12.5  	-3.87  	0.771555730606  	1.32496625272  	0.00031823206565  	0.564692449458  	DCA
25.0  	-3.87  	0.877526335928  	1.36890285155  	8.46675845262e-05  	0.895238340967  	DCA
50.0  	-3.87  	0.936806920868  	1.38168835902  	4.10827303596e-05  	1.09415442538  	DCA
0.555555555556  	-4.12  	0.0197092669731  	0.0796055934121  	2.90123174368e-05  	-0.0489851091927  	extrapolatedDCA
0.617283950617  	-4.12  	0.026285308523  	0.102924306299  	4.20764331468e-05  	-0.0623937690604  	extrapolatedDCA
0.689655172414  	-4.12  	0.0342618736462  	0.130354613109  	7.29649228082e-05  	-0.0773128879348  	extrapolatedDCA
0.77519379845  	-4.12  	0.0454531857052  	0.167419673149  	0.000131410436346  	-0.0962542974928  	extrapolatedDCA
0.877192982456  	-4.12  	0.0596294442228  	0.212554769606  	0.000198661239821  	-0.117338618421  	extrapolatedDCA
1.0  	-4.12  	0.0789754691012  	0.271075578889  	0.000308581151156  	-0.142105090285  	extrapolatedDCA
1.14942528736  	-4.12  	0.10305580174  	0.340089921234  	0.000469957712096  	-0.167146720448  	extrapolatedDCA
1.33333333333  	-4.12  	0.13410412486  	0.423435433315  	0.000686592632776  	-0.191664227154  	extrapolatedDCA
1.5625  	-4.12  	0.172223760638  	0.518368258694  	0.00102153750587  	-0.211401806122  	extrapolatedDCA
2.08333333333  	-4.12  	0.253735431352  	0.6962535291  	0.0016075715073  	-0.224864005172  	extrapolatedDCA
3.125  	-4.12  	0.380610521328  	0.92054434999  	0.00174108667669  	-0.17462437528  	DCA
4.16666666667  	-4.12  	0.47151105734  	1.05034885255  	0.00159704265735  	-0.0812729136867  	DCA
6.25  	-4.12  	0.592931241076  	1.18947928291  	0.00099821786102  	0.124447660255  	DCA
8.33333333333  	-4.12  	0.670462982308  	1.2585215653  	0.000646903476314  	0.300902009638  	DCA
12.5  	-4.12  	0.763042085874  	1.32099455193  	0.000244752031164  	0.549075976807  	DCA
25.0  	-4.12  	0.87287223791  	1.36773596086  	8.06301595096e-05  	0.884661326666  	DCA
50.0  	-4.12  	0.934384910952  	1.38137453277  	4.6026932355e-05  	1.08817803413  	DCA
0.555555555556  	-4.37  	0.0131127685126  	0.0584025769831  	1.08848979836e-05  	-0.0328654428136  	extrapolatedDCA
0.617283950617  	-4.37  	0.018210161709  	0.0780037456703  	2.29614742174e-05  	-0.0436298527348  	extrapolatedDCA
0.689655172414  	-4.37  	0.0247915701762  	0.102381620455  	3.77610711486e-05  	-0.056439353588  	extrapolatedDCA
0.77519379845  	-4.37  	0.0341861324238  	0.135575910676  	7.24168259168e-05  	-0.0731503502942  	extrapolatedDCA
0.877192982456  	-4.37  	0.0470452377046  	0.178937098799  	0.000121206045149  	-0.0934948669973  	extrapolatedDCA
1.0  	-4.37  	0.0638205894974  	0.232624541838  	0.000196500430603  	-0.116383287558  	extrapolatedDCA
1.14942528736  	-4.37  	0.0862057977896  	0.299916434197  	0.00033253758184  	-0.141862600625  	extrapolatedDCA
1.33333333333  	-4.37  	0.115546762904  	0.382340361952  	0.000510786921184  	-0.167803440938  	extrapolatedDCA
1.5625  	-4.37  	0.152347431835  	0.477722255445  	0.000767438095486  	-0.190625618302  	extrapolatedDCA
2.08333333333  	-4.37  	0.232548843902  	0.659687473289  	0.00131629931036  	-0.211118006856  	extrapolatedDCA
3.125  	-4.37  	0.361273517606  	0.894865625044  	0.00161013790698  	-0.172669273168  	DCA
4.16666666667  	-4.37  	0.454290495146  	1.03137340811  	0.00146809889906  	-0.0871070882553  	DCA
6.25  	-4.37  	0.579232524676  	1.17796973166  	0.00095356595161  	0.110797614855  	DCA
8.33333333333  	-4.37  	0.659107525388  	1.25081160414  	0.000729197189104  	0.284943399185  	DCA
12.5  	-4.37  	0.754599553288  	1.31688895487  	0.000344620829686  	0.53364786357  	DCA
25.0  	-4.37  	0.868220629154  	1.36652512255  	8.68092805506e-05  	0.87419043747  	DCA
50.0  	-4.37  	0.931961584718  	1.38104886402  	4.38472743208e-05  	1.08228992259  	DCA
0.555555555556  	-4.62  	0.00854527040296  	0.0418928603533  	5.37147392744e-06  	-0.0215537560566  	extrapolatedDCA
0.617283950617  	-4.62  	0.012440441516  	0.0581823163107  	1.11955140171e-05  	-0.0299701362774  	extrapolatedDCA
0.689655172414  	-4.62  	0.0180712566334  	0.0805435193859  	2.10802474028e-05  	-0.04135682099  	extrapolatedDCA
0.77519379845  	-4.62  	0.025547332691  	0.108781724689  	4.05652549094e-05  	-0.0551794618363  	extrapolatedDCA
0.877192982456  	-4.62  	0.0366564532166  	0.148558356031  	6.88240179456e-05  	-0.0736048590227  	extrapolatedDCA
1.0  	-4.62  	0.051474253235  	0.198734168495  	0.000134600540518  	-0.0949263397175  	extrapolatedDCA
1.14942528736  	-4.62  	0.071974661978  	0.263417386509  	0.000234286524268  	-0.120084942556  	extrapolatedDCA
1.33333333333  	-4.62  	0.099085941524  	0.343478825315  	0.000377572499838  	-0.145969039195  	extrapolatedDCA
1.5625  	-4.62  	0.133988588226  	0.43791495777  	0.000605239859886  	-0.170542346952  	extrapolatedDCA
2.08333333333  	-4.62  	0.21272110943  	0.623537733139  	0.00110583615967  	-0.197425175277  	extrapolatedDCA
3.125  	-4.62  	0.342320352178  	0.868440145732  	0.00144594510224  	-0.169994352118  	DCA
4.16666666667  	-4.62  	0.437553552634  	1.01211077526  	0.00133964510552  	-0.0921021939218  	DCA
6.25  	-4.62  	0.565480508258  	1.16604091998  	0.000939720557514  	0.0980777575491  	DCA
8.33333333333  	-4.62  	0.647770220264  	1.24285619511  	0.00064058652733  	0.269665341897  	DCA
12.5  	-4.62  	0.746164552468  	1.31264697666  	0.000269985829928  	0.518589817608  	DCA
25.0  	-4.62  	0.863557453128  	1.36527400614  	0.000100561648577  	0.863909170766  	DCA
50.0  	-4.62  	0.929539983548  	1.38071135277  	4.58120960016e-05  	1.07636890664  	DCA
0.555555555556  	-4.87  	0.00580783384986  	0.0310428957655  	2.58097590732e-06  	-0.0145725885358  	extrapolatedDCA
0.617283950617  	-4.87  	0.0084709808001  	0.0430815706325  	4.75820976916e-06  	-0.0204550053977  	extrapolatedDCA
0.689655172414  	-4.87  	0.012641762604  	0.0608024854411  	9.6768856581e-06  	-0.0291590022014  	extrapolatedDCA
0.77519379845  	-4.87  	0.0190792232123  	0.0867870234299  	2.16614898076e-05  	-0.0414461743398  	extrapolatedDCA
0.877192982456  	-4.87  	0.0282038866298  	0.121480848392  	3.9942758762e-05  	-0.0571787016459  	extrapolatedDCA
1.0  	-4.87  	0.0411576424728  	0.16791651162  	8.50941909622e-05  	-0.0766229040081  	extrapolatedDCA
1.14942528736  	-4.87  	0.0595659349532  	0.22912454791  	0.000136134611354  	-0.100441152068  	extrapolatedDCA
1.33333333333  	-4.87  	0.084411130556  	0.305920795806  	0.000275594343928  	-0.126073614772  	extrapolatedDCA
1.5625  	-4.87  	0.117930942387  	0.400559990187  	0.000474873008118  	-0.152311644436  	extrapolatedDCA
2.08333333333  	-4.87  	0.19415611558  	0.587665614238  	0.000924017412192  	-0.183719770749  	extrapolatedDCA
3.125  	-4.87  	0.324424666662  	0.842300028226  	0.00124133168391  	-0.166806438226  	DCA
4.16666666667  	-4.87  	0.420881746568  	0.992197260679  	0.0012961487189  	-0.0961684154047  	DCA
6.25  	-4.87  	0.55190226294  	1.15381344822  	0.00093575250855  	0.0860831583019  	DCA
8.33333333333  	-4.87  	0.63643993097  	1.23463794032  	0.000592277139978  	0.254981293231  	DCA
12.5  	-4.87  	0.737803202622  	1.30827844343  	0.000303181273798  	0.503732160238  	DCA
25.0  	-4.87  	0.858908462218  	1.36397941337  	8.44227200798e-05  	0.853644257085  	DCA
50.0  	-4.87  	0.927118265936  	1.38036199902  	4.0158934167e-05  	1.07048096389  	DCA
3.125  	-5.12  	0.306480460306  	0.815413655646  	0.00118616017937  	-0.162768451583  	DCA
4.16666666667  	-5.12  	0.404647837068  	0.971896169529  	0.0011280258709  	-0.0995066705499  	DCA
6.25  	-5.12  	0.538666225418  	1.14140518745  	0.00091586023268  	0.0747283509732  	DCA
8.33333333333  	-5.12  	0.62521462109  	1.22620580924  	0.000647984577338  	0.240798049169  	DCA
12.5  	-5.12  	0.729439837022  	1.30377408017  	0.000358995049832  	0.489249413484  	DCA
25.0  	-5.12  	0.854266927384  	1.36264186876  	9.72357708244e-05  	0.843437826494  	DCA
50.0  	-5.12  	0.924700180898  	1.38000080277  	2.90357606552e-05  	1.06460376256  	DCA
3.125  	-5.37  	0.289343501592  	0.788143668488  	0.0010601743511  	-0.158252276967  	DCA
4.16666666667  	-5.37  	0.388759590648  	0.951283498503  	0.00111283307405  	-0.102089036431  	DCA
6.25  	-5.37  	0.525451694482  	1.12861482621  	0.000835326415794  	0.0640883307372  	DCA
8.33333333333  	-5.37  	0.614040990938  	1.21753406958  	0.00061018721884  	0.227190758434  	DCA
12.5  	-5.37  	0.721137989864  	1.29914469676  	0.00032662652108  	0.475011263494  	DCA
25.0  	-5.37  	0.849621245632  	1.36126294064  	0.000101252807174  	0.833390180511  	DCA
50.0  	-5.37  	0.9222819453  	1.37962776402  	2.82158840454e-05  	1.05874737879  	DCA


==> anc/Fig1/fig1c.dat <==
# Supplemental data for Fig.1c:
# Spin correlation for nearest neighbor as a function of U and anisotropy
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
# all data is extrapolated in cluster size
#
# ---------------------------------------------
# ANISOTROPY = 1.0
# clusters (size: basis) used for the extrapolation:
#   36: (1, 0, 3)x(3, 2, -1)x(2, -2, -2),
#   56: (1, 2, 3)x(-2, 3, -1)x(-4, -1, 1)
#   64: (1, 2, 3)x(-2, 4, 2)x(-1, -2, 5)
#   74: (1, 3, 4)x(3, 4, -1)x(-2, 2, -2)
# NOTE: it is the averaged value over all nearest neighbors, since all directions (x,y,z) are equivalent in this case
#
# beta*t, U/t, anisotropy, spin correlation & error
2.0 1.0 1.0 -0.013479586886 0.000211205579428
2.0 2.0 1.0 -0.0149393326237 0.000248109362642
2.0 3.0 1.0 -0.0167699765458 0.000163503969042
2.0 4.0 1.0 -0.0187701232075 0.000215410389257
2.0 5.0 1.0 -0.021438271548 9.86493791773e-05
2.0 6.0 1.0 -0.0241737161581 0.000311078934972
2.0 7.0 1.0 -0.027165141607 0.000623434687662
2.0 8.0 1.0 -0.0298586396532 0.00268594569763
#
# ---------------------------------------------
# ANISOTROPY = 2.0
# clusters (size: basis) used for the extrapolation:
#   20: (4, 0, 0)x(1, 2, 1)x(-1, -1, 2)
#   60: (6, 0, 0)x(0, 3, 1)x(0, -1, 3)
# NOTE: spin correlation in the weak hopping direction (y,z) is the averaged value nearest neighbors in y and z direction
#
# beta*t, U/t, anisotropy, spin correlation in x-direction & error, spin correlation in weak hopping direction & error
2.0 1.0 2.0 -0.0326905045428 1.50275163064e-05 -0.00518146144824 1.03301647591e-05
2.0 2.0 2.0 -0.0374542518512 5.67973702025e-05 -0.00599946264402 3.53716578783e-05
2.0 3.0 2.0 -0.0421147235282 0.000132378863373 -0.00705491459106 8.92625111605e-05
2.0 4.0 2.0 -0.0465733383462 0.000353965734984 -0.00829537203655 0.000237049079765
2.0 5.0 2.0 -0.0497479395595 0.000760189556319 -0.00861113890381 0.000502319549478
2.0 6.0 2.0 -0.052231825088 0.000790879156723 -0.0101582361953 0.000614784235677
2.0 7.0 2.0 -0.0501684126868 0.00171521875569 -0.0086018514197 0.00111640059983
2.0 8.0 2.0 -0.0453770904348 0.00302992022409 -0.0126648937144 0.0020031833281
#
# ---------------------------------------------
# ANISOTROPY = 4.0
# clusters (size: basis) used for the extrapolation:
#   40: (8, 0, 0)x(1, 2, 1)x(-1, -1, 2)
#   96: (10, 0, 0)x(0, 2, 2)x(0, -2, 2)
# NOTE: spin correlation in the weak hopping direction (y,z) is the averaged value nearest neighbors in y and z direction
#
# beta*t, U/t, anisotropy, spin correlation in x-direction & error, spin correlation in weak hopping direction & error
2.0 1.0 4.0 -0.0418494965357 3.73648264963e-05 -0.00130297147818 2.20808381217e-05
2.0 2.0 4.0 -0.0482936971669 9.46882993428e-05 -0.00167938154218 5.89144594222e-05
2.0 3.0 4.0 -0.0540915142589 0.00021413150631 -0.00215329770054 0.000140231601367
2.0 4.0 4.0 -0.0588172877756 0.000453864334925 -0.00216324160505 0.000288236309436
2.0 5.0 4.0 -0.0619160660907 0.000819919238913 -0.00314092697931 0.000511114770856
2.0 6.0 4.0 -0.0592694037842 0.00111842901739 -0.00354579435697 0.000717285106352
2.0 7.0 4.0 -0.0570522532211 0.00198757179554 -0.00377609644099 0.00129584240402
2.0 8.0 4.0 -0.0556442627427 0.00328360032706 -0.000626317483254 0.00203079088633
#
# ---------------------------------------------
# ANISOTROPY = 8.0
# clusters (size: basis) used for the extrapolation:
#   40: (8, 0, 0)x(1, 2, 1)x(-1, -1, 2)
#   96: (10, 0, 0)x(0, 2, 2)x(0, -2, 2)
# NOTE: spin correlation in the weak hopping direction (y,z) is the averaged value nearest neighbors in y and z direction
#
# beta*t, U/t, anisotropy, spin correlation in x-direction & error, spin correlation in weak hopping direction & error
2.0 1.0 8.0 -0.0451571810714 3.25069560419e-05 -0.000337859502996 2.01251974739e-05
2.0 2.0 8.0 -0.0521926885035 0.000103799596656 -0.000390842400984 6.76547139822e-05
2.0 3.0 8.0 -0.0583834191626 0.000226119357914 -0.000481825360279 0.000151062352198
2.0 4.0 8.0 -0.0625645523273 0.000547339458765 -0.000648305868919 0.000359989615081
2.0 5.0 8.0 -0.0633222274201 0.00108716963528 -0.000648305868919 0.000359989615081
2.0 6.0 8.0 -0.0622995816788 0.00105153655985 -0.00116408722631 0.000702010000433
2.0 7.0 8.0 -0.059586055297 0.00208117870573 -0.000247961947319 0.00134419578639
2.0 8.0 8.0 -0.0535293612606 0.00320661327371 -0.000672137900201 0.00221381562068
#
# ---------------------------------------------
# ANISOTROPY = 16.0
# clusters (size: basis) used for the extrapolation:
#   40: (8, 0, 0)x(1, 2, 1)x(-1, -1, 2)
#   96: (10, 0, 0)x(0, 2, 2)x(0, -2, 2)
# NOTE: spin correlation in the weak hopping direction (y,z) is the averaged value nearest neighbors in y and z direction
#
# beta*t, U/t, anisotropy, spin correlation in x-direction & error, spin correlation in weak hopping direction & error
2.0 1.0 16.0 -0.0459744183709 3.27555354949e-05 -7.19743254856e-05 2.19949044117e-05
2.0 2.0 16.0 -0.0534684683208 9.2787653747e-05 -6.78079700626e-05 5.94856185406e-05
2.0 3.0 16.0 -0.0593002605337 0.00023957988467 -0.000106697421132 0.000151129518729
2.0 4.0 16.0 -0.0648087726506 0.000464271161738 0.000137089104598 0.000310330341037
2.0 5.0 16.0 -0.0664789971134 0.00100301021495 0.00129601211019 0.000685252580335
2.0 6.0 16.0 -0.0644806016752 0.00105748632338 -0.000772630192517 0.000651599188433
2.0 7.0 16.0 -0.0619505541633 0.00174065544579 0.0009837871524 0.00106859237632
2.0 8.0 16.0 -0.0529768861789 0.00299529924854 -0.000953358550867 0.00194377040181


==> anc/Fig2/fig2a_HTSE.dat <==
# High-temperature series expansion data in Fig.2a
# For S/N=1.7
#t/t' 	C
11.65337174 	0.051788752
11.57768231 	0.051724738
11.501535 	0.051656048
11.42497948 	0.051583892
11.34806291 	0.051505216
11.27083007 	0.051421112
11.19332352 	0.051331944
11.11558374 	0.051238994
11.03764919 	0.051146358
10.95955648 	0.051039418
10.88134042 	0.0509288
10.80303414 	0.050799384
10.72466918 	0.050681162
10.64627554 	0.050556494
10.56788178 	0.050425644
10.48951509 	0.050300894
10.41120135 	0.050159444
10.33296516 	0.05001265
10.25482998 	0.049860548
10.17681809 	0.049703202
10.0989507 	0.04954064
10.02124798 	0.049372574
9.943729124 	0.049198186
9.866412356 	0.049017572
9.789315003 	0.048831434
9.712453525 	0.048646548
9.635843549 	0.048446092
9.559499908 	0.04824565
9.483436671 	0.048040198
9.407667178 	0.047824442
9.332204068 	0.047612834
9.257059311 	0.04739184
9.182244229 	0.047166548
9.107769531 	0.046934074
9.033645332 	0.046697396
8.959881177 	0.04645825
8.886486069 	0.046216214
8.813468485 	0.045964248
8.740836401 	0.04570994
8.66859731 	0.045452682
8.596758242 	0.045188254
8.525325784 	0.044921004
8.454306094 	0.044649706
8.383704922 	0.044374322
8.313527624 	0.0440949
8.243779179 	0.043811792
8.174464203 	0.043525014
8.105586962 	0.043235022
8.037151391 	0.042941274
7.969161102 	0.042644706
7.901619398 	0.04234187
7.83452929 	0.042037822
7.767893502 	0.041730702
7.701714486 	0.041420628
7.635994434 	0.041107716
7.570735287 	0.04079186
7.505938743 	0.040473636
7.441606274 	0.040154188
7.377739127 	0.039830822
7.314338338 	0.039505234
7.251404739 	0.03917754
7.18893897 	0.038847864
7.12694148 	0.038516322
7.065412544 	0.03818374
7.004352261 	0.037850092
6.94376057 	0.037514006
6.883637251 	0.03717439
6.823981934 	0.036835406
6.764794106 	0.036495274
6.706073116 	0.036154112
6.647818185 	0.03581202
6.590028403 	0.035469102
6.532702746 	0.035125464
6.475840073 	0.034781218
6.419439133 	0.034436472
6.363498574 	0.034091336
6.308016944 	0.033745918
6.252992696 	0.033400324
6.198424193 	0.033054658
6.144309715 	0.032709024
6.090647458 	0.032363524
6.037435543 	0.032024206
5.984672017 	0.031679356
5.932354858 	0.031334924
5.880481978 	0.030991002
5.829051228 	0.030647682
5.778060398 	0.030305058
5.727507224 	0.029963226
5.67738939 	0.029616954
5.62770453 	0.029277192
5.578450231 	0.028938508
5.529624038 	0.028600986
5.481223454 	0.028264708
5.433245943 	0.027929748
5.385688934 	0.027596184
5.338549824 	0.027264088
5.291825977 	0.026933532
5.245514729 	0.026604584
5.199613388 	0.026277312
5.15411924 	0.02595178
5.109029547 	0.025625326
5.064341549 	0.025306224
5.02005247 	0.024993248
4.976159514 	0.02467305
4.932659872 	0.0243531
4.889550721 	0.024038712
4.846829224 	0.02372682
4.804492535 	0.023416904
4.762537799 	0.023109484
4.720962151 	0.0228044
4.679762723 	0.022501672
4.63893664 	0.022201322
4.598481021 	0.021903378
4.558392986 	0.02160787
4.518669651 	0.021314822
4.479308133 	0.021024264
4.440305547 	0.02073622
4.401659013 	0.020450716
4.36336565 	0.020167778
4.325422581 	0.019887428
4.287826936 	0.019609688
4.250575848 	0.01933458
4.213666454 	0.01906212
4.177095901 	0.01879233
4.140861341 	0.018525224
4.104959936 	0.018260816
4.069388854 	0.01799912
4.034145274 	0.017740144
3.999226386 	0.017483902
3.964629387 	0.017230396
3.930351489 	0.016979636
3.896389912 	0.016731626
3.86274189 	0.016486366
3.82940467 	0.01624386
3.796375511 	0.016004108
3.763651684 	0.015767108
3.731230475 	0.01553286
3.699109186 	0.015301358
3.667285129 	0.015072598
3.635755635 	0.014846576
3.604518048 	0.014623286
3.573569727 	0.014402718
3.542908048 	0.014184866
3.512530402 	0.013969718
3.482434196 	0.013757266
3.452616855 	0.013547498
3.423075817 	0.0133404
3.393808542 	0.013135964
3.364812501 	0.01293417
3.336085187 	0.01273501
3.307624108 	0.012538464
3.27942679 	0.012344518
3.251490775 	0.012153154
3.223813626 	0.011964358
3.196392919 	0.01177811
3.169226253 	0.011594392
3.14231124 	0.011413186
3.115645515 	0.011234474
3.089226727 	0.011058234
3.063052544 	0.010884446
3.037120654 	0.01071309
3.011428761 	0.010544146
2.985974589 	0.01037759
2.960755878 	0.010213404
2.935770389 	0.010051564
2.911015899 	0.00989205
2.886490205 	0.009734836
2.86219112 	0.009579902
2.838116478 	0.009427224
2.814264129 	0.00927678
2.790631942 	0.009128544
2.767217804 	0.008982496
2.744019621 	0.008837302
2.721035316 	0.008695666
2.69826283 	0.00855618
2.675700123 	0.008418822
2.653345172 	0.008283566
2.631195971 	0.008150388
2.609250535 	0.008019258
2.587506894 	0.007890146
2.565963095 	0.007762556
2.544617205 	0.007637068
2.523467308 	0.007513504
2.502511503 	0.007391842
2.48174791 	0.007272056
2.461174664 	0.007154124
2.440789917 	0.00703802
2.420591838 	0.006923724
2.400578616 	0.00681121
2.380748453 	0.006700454
2.361099569 	0.006591436
2.341630202 	0.00648413
2.322338606 	0.006378512
2.303223049 	0.006274564
2.28428182 	0.006172258
2.26551322 	0.006071574
2.246915568 	0.00597249
2.2284872 	0.005874984
2.210226467 	0.005779032
2.192131734 	0.005684612
2.174201386 	0.005591706
2.156433819 	0.005500288
2.138827447 	0.005410338
2.121380699 	0.005321834
2.104092021 	0.005234758
2.08695987 	0.005149088
2.069982721 	0.005064802
2.053159064 	0.00498188
2.036487403 	0.004900302
2.019966257 	0.004820048
2.003594159 	0.004741098
1.987369657 	0.004663434
1.971291312 	0.004587034
1.955357702 	0.004511882
1.939567418 	0.004437956
1.923919062 	0.00436524
1.908411254 	0.004293714
1.893042626 	0.004223358
1.877811823 	0.004154158
1.862717504 	0.004086092
1.847758343 	0.004019146
1.832933024 	0.0039533
1.818240247 	0.003888538
1.803678724 	0.003824842
1.789247179 	0.003762198
1.774944351 	0.003700586
1.760768989 	0.00363999
1.746719856 	0.003580396
1.732795729 	0.003521788
1.718995394 	0.003464148
1.705317652 	0.003407464
1.691761315 	0.003351716
1.678325206 	0.003296894
1.665008162 	0.00324298
1.65180903 	0.00318996
1.63872667 	0.003137818
1.625759952 	0.003086544
1.612907759 	0.00303612
1.600168984 	0.002986534
1.587542533 	0.002937772
1.575027321 	0.002889822
1.562622276 	0.002842668
1.550326334 	0.002796298
1.538138446 	0.0027507
1.52605757 	0.00270586
1.514082676 	0.002661768
1.502212744 	0.002618408
1.490446766 	0.002575772
1.478783742 	0.002533844
1.467222684 	0.002492616
1.455762612 	0.002452074
1.444402559 	0.002412208
1.433141565 	0.002373006
1.421978681 	0.002334456
1.410912967 	0.00229655
1.399943494 	0.002259276
1.389069341 	0.002222622
1.378289598 	0.002186578
1.367603362 	0.002151136
1.357009741 	0.002116284
1.346507851 	0.002082014
1.336096818 	0.002048314
1.325775776 	0.002015174
1.315543869 	0.001982588
1.305400248 	0.001950544
1.295344074 	0.001919034
1.285374517 	0.001888048
1.275490754 	0.001857578
1.26569197 	0.001827616
1.255977361 	0.001798154
1.246346128 	0.00176918
1.236797482 	0.001740688
1.227330643 	0.001712672
1.217944835 	0.00168512
1.208639295 	0.001658026
1.199413264 	0.001631384
1.190265992 	0.001605184
1.181196736 	0.001579418
1.172204762 	0.001554082
1.163289343 	0.001529166
1.154449758 	0.001504662
1.145685294 	0.001480566
1.136995246 	0.00145687
1.128378916 	0.001433568
1.119835613 	0.00141065
1.111364652 	0.001388114
1.102965355 	0.00136595
1.094637053 	0.001344154
1.086379081 	0.001322718
1.078190784 	0.001301636
1.07007151 	0.001280904
1.062020615 	0.001260514
1.054037463 	0.001240462
1.046121423 	0.00122074
1.03827187 	0.001201346
1.030488187 	0.00118227
1.022769761 	0.00116351
1.015115986 	0.001145058
1.007526264 	0.001126912
1.0 	0.001109064


==> anc/Fig2/fig2a_exp.dat <==
# Experimental data in Fig.2a
# m*\bar{omega}^2/2   t'/t   t'_error/t   U/t   N   C   C_error
0.0598092180198 1.0 0.0740441551923 16.1590989794 64637.457294 -0.000492299194828 0.00367538834539
0.0318674153914 0.560017195839 0.0414660001591 8.34323857952 52646.7425006 0.000918755956508 0.00342856944396
0.020807259501 0.3781806085 0.0280020636665 5.26070068251 52272.2298795 0.00826543351227 0.00354183166438
0.0157954937312 0.293417289364 0.0217258353098 3.87023409328 48669.3792394 0.00964228310245 0.00463823968764
0.0126144635143 0.238546828386 0.0176629983817 2.99130683053 52499.7171723 0.0238961172406 0.00303220533137
0.0103367199639 0.198607121739 0.0147056965443 2.36435142305 53723.8665361 0.0357883601604 0.00396511468311
0.00870767845961 0.169636385574 0.0125605828597 1.91739500528 51449.2952057 0.0349485844946 0.00362831239772
0.00755073903894 0.148819763049 0.0110192336309 1.60064653824 51660.6315578 0.0382096958772 0.00466066106646
0.00693594319587 0.137666069069 0.0101933677829 1.43245006291 51012.9413411 0.0345526740208 0.00353998082619
0.00655697955153 0.130756727015 0.00968177138754 1.32875018616 56465.1941896 0.0377906445788 0.00316529393758


==> anc/Fig2/fig2a_theory.dat <==
# Data in Fig.2a obtained by numerical calculations DCA+LDA
# N m*\bar{omega}^2/2 S/N   t/t'   U/t   C   T/t
52272 0.0208 1.4 2.64 5.26 0.0141253334415 1.7592368385
52499 0.0126 1.4 4.21 2.98 0.0283363003098 1.17487938563
53723 0.0103 1.4 5.04 2.36 0.0350247243702 1.03344577821
51449 0.0087 1.4 5.9 1.92 0.0427250553652  0.899315112955
51012 0.0069 1.4 7.36 1.4375 0.0512317639481 0.777535140651
57093 0.0053 1.4 9.34 0.975 0.0571220242618 0.696923853527
#
52272 0.0208 1.6 2.64 5.26 0.00981859610426 2.23111063318
52499 0.0126 1.6 4.21 2.98 0.0213316821727 1.45528872773 
53723 0.0103 1.6 5.04 2.36 0.0269866977665 1.26590659604
51449 0.0087 1.6 5.9 1.92 0.0338622999946 1.08975044283 
51012 0.0069 1.6 7.36 1.4375 0.0418892785357 0.930380360962
57093 0.0053 1.6 9.34 0.975 0.0479417924953 0.825500866157
#
52272 0.0208 1.7 2.64 5.26 0.00825726128531 2.4924866463 
52499 0.0126 1.7 4.21 2.98 0.0183379558659 1.60835582388
53723 0.0103 1.7 5.04 2.36 0.0235430028334 1.39301322626
51449 0.0087 1.7 5.9 1.92 0.0299034139162 1.19341009629
51012 0.0069 1.7 7.36 1.4375 0.0375100622836 1.01282118317
57093 0.0053 1.7 9.34 0.975 0.0435813611276 0.894590720517
#
52272 0.0208 1.8 2.64 5.26 0.00669265877773 2.76785898217
52499 0.0126 1.8 4.21 2.98 0.0157055164793 1.77181709022
53723 0.0103 1.8 5.04 2.36 0.020338496725 1.52809017072 
51449 0.0087 1.8 5.9 1.92 0.0262978720651  1.30316356886
51012 0.0069 1.8 7.36 1.4375 0.0334953078756 1.10049303858
57093 0.0053 1.8 9.34 0.975 0.0394093598162 0.967256225044


==> anc/Fig2/fig2b_exp.dat <==
# Experimental data in the main plot of Fig.2b
# total atom number N = 66000
# anisotropy t/t' = 7.36 
# interaction strength U = 1.4375 t
# m*\bar{omega}^2/2 = 0.006936
# S   S_err/N   C   C_err
0.9750990945 0.1026830376 0.0312848367 0.0036671214
1.2127903054 0.103878609 0.0302037543 0.0030696335
1.4400858809 0.1137700051 0.0408048452 0.0033635044
1.7788000693 0.1040107565 0.0255402717 0.0037346799
2.1147295254 0.2555185235 0.0137974811 0.0028112945
2.2956393427 0.1651719411 0.0161476405 0.0028964836
2.6209548145 0.1042865815 0.0032607584 0.003014192


==> anc/Fig2/fig2b_theory.dat <==
# Data in the main plot of Fig.2b obtained by numerical calculations DCA+LDA
# total atom number N = 66000
# anisotropy t/t' = 7.36 
# interaction strength U = 1.4375 t
# m*\bar{omega}^2/2 = 0.006936
# N   S/N   T/t   C
66000.0 1.0 0.577219146274 0.0623059058887
66000.0 1.1 0.648139448993 0.0572320447024
66000.0 1.2 0.722393094981 0.0522091391661
66000.0 1.3 0.800860692524 0.0474115333271
66000.0 1.4 0.883212684243 0.0428175246592
66000.0 1.5 0.970621966865 0.0385139482315
66000.0 1.6 1.06286635168  0.0344696292563
66000.0 1.7 1.16011410809  0.0306363275872
66000.0 1.8 1.26348224554  0.0271873090179
66000.0 1.9 1.37244577286  0.0239688876134
66000.0 2.0 1.48783249491  0.021078976696
66000.0 2.1 1.61002657249  0.0183517550074
66000.0 2.2 1.73980895599  0.0158786712147
66000.0 2.3 1.87665160575  0.013681071047
66000.0 2.4 2.02305034899  0.0116558885382
66000.0 2.5 2.17757688353  0.00985407046294
66000.0 2.6 2.34249206335  0.0079981394499


==> anc/Fig2/fig2binset_exp.dat <==
# Experimental data in the inset of Fig.2b
# total atom number N = 54000
# anisotropy t/t' = 4.21 
# interaction strength U = 2.98 t
# m*\bar{omega}^2/2 = 0.01261
# S/N   S_err/N   C   C_err
2.247097295 0.076755028 0.009391975 0.003366681
1.766192679 0.083579239 0.014960353 0.002337398
1.334038358 0.178458949 0.016744515 0.002512346
0.846367153 0.094572719 0.017421788 0.002058385


==> anc/Fig2/fig2binset_theory.dat <==
# Data in the inset of Fig.2b obtained by numerical calculations DCA+LDA
# total atom number N = 54000
# anisotropy t/t' = 4.21 
# interaction strength U = 2.98 t
# m*\bar{omega}^2/2 = 0.01261
# N   S/N   T/t   C
54000.0 1.0 0.725885320155 0.0471173164488
54000.0 1.1 0.831318378192 0.0414337400268
54000.0 1.2 0.944600552251 0.0362790141734
54000.0 1.3 1.06604988838 0.0316109289927
54000.0 1.4 1.19568375651 0.027487513345
54000.0 1.5 1.33306785246 0.0237757126151
54000.0 1.6 1.48105032141 0.0206412207477
54000.0 1.7 1.63720079764 0.0177637453164
54000.0 1.8 1.80366377812 0.015194667168
54000.0 1.9 1.98000115025 0.0130636678904
54000.0 2.0 2.16721590414 0.0111104672965
54000.0 2.1 2.3662082061 0.0093704998659
54000.0 2.2 2.57491520426 0.00793184402238
54000.0 2.3 2.7987329758 0.00655111556055
54000.0 2.4 3.03376608229 0.00513091205475
54000.0 2.5 3.28250206776 0.00422250903947
54000.0 2.6 3.54954943267 0.00359884044556


==> anc/Fig3/Fig3b.dat <==
# Supplemental data for Fig.3c:
# Spin correlation as a function of distance along the strong hopping direction
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013

# ====================================================================
# at half filling, beta*t=0.8
# computed on a clusters 14x6x6 and 10x4x4 using single site unit cell
# extrapolations were done using both clusters
# beta*t, U/t, anisotropy, distance, average spin correlation & error
0.8 1.44 7.36  1  -0.016974239679 9.91229089912e-06
0.8 1.44 7.36  2  0.000246119934993 9.57022927342e-06
0.8 1.44 7.36  3  -5.02089505236e-05 9.2371027732e-06
0.8 1.44 7.36  4  1.53484890759e-05 8.96250695316e-06

# ====================================================================
# at half filling, beta*t=1.25
# computed on a clusters 14x6x6, 10x4x4 and 6x2x2 using single site unit cell
# extrapolations were done using all 3 clusters for distance 1,2 along the strong hopping direction; the 2 larger were used for all the other extrapolations
# beta*t, U/t, anisotropy, distance, average spin correlation & error
1.25 1.44 7.36  1  -0.0312116131185 0.000101688647315
1.25 1.44 7.36  2  0.00109228570875 1.88280140895e-06
1.25 1.44 7.36  3  -0.000323085386286 1.52630840608e-05
1.25 1.44 7.36  4  3.1089390893e-05 1.51172206129e-05

# ====================================================================
# at half filling, beta*t=2.5
# clusters for extrapolations for distance 1 and 2: (14,0,0)x(-1,4,3)x(1,-3,4), (12,0,0)x(0,3,3)x(0,-3,3) and (8,0,0)x(0,2,2)x(0,-2,2) using single site unit cell
# clusters for extrapolations for distance 3: (14,0,0)x(-1,4,3)x(1,-3,4) and (12,0,0)x(0,3,3)x(0,-3,3)
# beta*t, U/t, anisotropy, distance, average spin correlation & error
2.5 1.44 7.36  1  -0.0539726422973 1.90625430637e-05
2.5 1.44 7.36  2  0.00415723910042 1.20981487115e-05
2.5 1.44 7.36  3  -0.00287998113599 5.64949653867e-05
2.5 1.44 7.36  4  0.000608456790876 5.60403607403e-05

# ====================================================================
# at half filling, beta*t=5.0
# clusters for extrapolations for distance 1 and 2: (14,0,0)x(-1,4,3)x(1,-3,4), (12,0,0)x(0,3,3)x(0,-3,3) and (8,0,0)x(0,2,2)x(0,-2,2) using single site unit cell
# clusters for extrapolations for distance 3 and 4: (14,0,0)x(-1,4,3)x(1,-3,4) and (12,0,0)x(0,3,3)x(0,-3,3) using single site unit cell
# beta*t, U/t, anisotropy, distance, average spin correlation & error
5.0 1.44 7.36  1  -0.0632765261635 0.000135733047959
5.0 1.44 7.36  2  0.005982440564 1.17202431573e-05
5.0 1.44 7.36  3  -0.00740311582229 8.84718492253e-05
5.0 1.44 7.36  4  0.00184888484512 8.88502640486e-05


==> anc/Fig4/Fig4.dat <==
# Supplemental data for Fig.4:
# Entropy and temperature at the Neel transition
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# Note 1: the clusters were chosen to match the anisotropy of the system
# Note 2: for the anisotropy t/t'=2 we could not reliably do the simulation at U=8t for the largest clusters used in U=4t
# Note 3: the critical exponent taken for the extrapolation of T_Neel was: nu=0.71
#
# at half-filling
# U/t   anisotropy   T_crit/t & error   S_crit & error   # note
4.0   1.0    0.194  0.004    0.220   0.022   
4.0   2.0    0.191  0.004    0.297   0.025
4.0   4.0    0.125  0.021    0.148   0.052
4.0   8.0    0.050  0.001    <0.064  x      # upper bound only, unextrapolated in cluster size
8.0   1.0    0.360  0.009    0.487   0.024  
8.0   2.0    0.143  0.006    <0.106  x      # upper bound only by linear extrapolation of S(T)


==> anc/Fig4/T_Neel_U4.0_anisotropy1.0.dat <==
# Supplemental data for Fig.4:
# Critical temperature for U=4.0t and anisotropy=1.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# NOTE: imperfection of the (bipartite) clusters according to the (non-bipartite) definition in 
#    D.D. Betts and G.E. Stewart: Can. J. Phys. 75: 47–66 (1997)
#
# cluster_size  cluster_basis  beta_crit*t +/- error  imperfection  note
04  (2,0,0)x(0,2,0)x(1,0,1)     5.470 +/- 0.007  1             each site has only 2 nearest neighbors
08  (2,0,0)x(1,2,-1)x(0,0,2)    5.115 +/- 0.008  2             each site has only 4 nearest neighbors
08  (2,0,0)x(0,2,0)x(0,0,2)     5.448 +/- 0.001  4             each site has only 3 nearest neighbors
14  (2,2,2)x(2,-1,1)x(1,2,-1)   5.028 +/- 0.011  1             1 shell of neighbors is complete
36  (1,0,3)x(3,2,-1)x(2,-2,-2)  5.125 +/- 0.015  3             1 shell of neighbors is complete
56  (1,2,3)x(-2,3,-1)x(-4,-1,1) 5.132 +/- 0.043  9             2 shells of neighbors are complete
74  (4,-3,1)x(-3,1,4)x(1,4,-3)  5.119 +/- 0.016  7             2 shells of neighbors are complete
128 (1,6,1)x(-2,4,4)x(2,-4,4)   5.144 +/- 0.075  20            3 shells of neighbors are complete


Extrapolated T_Neel/t = 0.194 +/- 0.004


==> anc/Fig4/T_Neel_U4.0_anisotropy2.0.dat <==
# Supplemental data for Fig.4:
# Critical temperature for U=4.0t and anisotropy=2.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# cluster_size  cluster_basis  beta_crit*t +/- error
20  (4,0,0)x(-1,2,1)x(1,-1,2)   4.667 +/- 0.013
60  (6,0,0)x(0,3,1)x(0,-1,3)    4.865 +/- 0.053
144 (8,0,0)x(0,3,3)x(0,-3,3)    5.007 +/- 0.087


Extrapolated T_Neel/t = 0.191 +/- 0.004


==> anc/Fig4/T_Neel_U4.0_anisotropy4.0.dat <==
# Supplemental data for Fig.4:
# Critical temperature for U=4.0t and anisotropy=4.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# cluster_size  cluster_basis  beta_crit*t +/- error
32  (8,0,0)x(0,2,0)x(0,0,2)     6.865 +/- 0.026
50  (10,0,0)x(-1,2,1)x(1,-1,2)  6.647 +/- 0.052
96  (12,0,0)x(0,2,2)x(0,-2,2)   7.321 +/- 0.033


Extrapolated T_Neel/t = 0.125 +/- 0.021


==> anc/Fig4/T_Neel_U4.0_anisotropy8.0.dat <==
# Supplemental data for Fig.4:
# Critical temperature for U=4.0t and anisotropy=8.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# cluster_size  cluster_basis  beta_crit*t +/- error   note
24  (12,0,0)x(0,1,1)x(0,-1,1)      19.9  +/- 0.6


Extrapolation of T_Neel was not performed.


==> anc/Fig4/T_Neel_U8.0_anisotropy1.0.dat <==
# Supplemental data for Fig.4:
# Critical temperature for U=8.0t and anisotropy=1.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# NOTE: imperfection of the (bipartite) clusters according to the (non-bipartite) definition in 
#    D.D. Betts and G.E. Stewart: Can. J. Phys. 75: 47–66 (1997)
#
# cluster_size  cluster_basis  beta_crit*t +/- error  imperfection  note
36  (1,0,3)x(3,2,-1)x(2,-2,-2)  2.425 +/- 0.010  3             1 shell of neighbors is complete
74  (4,-3,1)x(-3,1,4)x(1,4,-3)  2.533 +/- 0.004  7             2 shells of neighbors are complete
128 (1,6,1)x(-2,4,4)x(2,-4,4)   2.562 +/- 0.016  20            3 shells of neighbors are complete


Extrapolated T_Neel/t = 0.360 +/- 0.009


==> anc/Fig4/T_Neel_U8.0_anisotropy2.0.dat <==
# Supplemental data for Fig.4:
# Critical temperature for U=8.0t and anisotropy=2.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# cluster_size  cluster_basis  beta_crit*t +/- error
20  (4,0,0)x(-1,2,1)x(1,-1,2)   3.891 +/- 0.018
48  (6,0,0)x(0,2,2)x(0,-2,2)    4.574 +/- 0.040


Extrapolated T_Neel/t = 0.143 +/- 0.006


==> anc/Fig4/entropy_U4.0_anisotropy1.0.dat <==
# Supplemental data
# Entropy per particle for U=4.0t and anisotropy=1.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# clusters (size: basis) used for the extrapolation for beta*t>0.32
#   36: (1, 0, 3)x(3, 2, -1)x(2, -2, -2),
#   56: (1, 2, 3)x(-2, 3, -1)x(-4, -1, 1)
#   64: (1, 2, 3)x(-2, 4, 2)x(-1, -2, 5)
#   74: (1, 3, 4)x(3, 4, -1)x(-2, 2, -2)
# data for beta*t<=0.32 was obtained on the 36-site cluster
#
# beta*t  U/t     entropy_per_site & error
0.01 	4.0 	1.38609436112 	0.0
0.02 	4.0 	1.38549551028 	3.97879703524e-08
0.04 	4.0 	1.38311327948 	2.40691591062e-07
0.08 	4.0 	1.37372230124 	9.15571730265e-07
0.12 	4.0 	1.35868352881 	8.04347265629e-07
0.16 	4.0 	1.33874431132 	1.06962621725e-06
0.24 	4.0 	1.28780825942 	3.23197503236e-06
0.32 	4.0 	1.22835747887 	3.06670228715e-06
0.48 	4.0 	1.10498443925 	0.000168768009913
0.64 	4.0 	0.994204891194 	0.000322567688538
0.75 	4.0 	0.927994991843 	0.000174218614016
0.87 	4.0 	0.864714847745 	0.000342452546291
1.0 	4.0 	0.804859485281 	0.000364670416115
1.14 	4.0 	0.748945000829 	0.00042539929178
1.29 	4.0 	0.696363388759 	0.000481432866531
1.45 	4.0 	0.648031300048 	0.000858206987517
1.62 	4.0 	0.602532796496 	0.000833180078654
1.8 	4.0 	0.560527555238 	0.00129379735279
2.0 	4.0 	0.519257413379 	0.0014949145635
2.3 	4.0 	0.466553277987 	0.00153825857827
2.7 	4.0 	0.408740723794 	0.00450718858831
3.1 	4.0 	0.36285779461 	0.00550210073347
3.6 	4.0 	0.317398223129 	0.00588887779416
4.1 	4.0 	0.280692029109 	0.00947168533757
4.6 	4.0 	0.250546470251 	0.0102256777382
5.1 	4.0 	0.226343345294 	0.0133968603796


==> anc/Fig4/entropy_U4.0_anisotropy2.0.dat <==
# Supplemental data
# Entropy per particle for U=4.0t and anisotropy=2.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# clusters (size: basis) used for the extrapolation for beta*t>0.32
#   20: (4, 0, 0)x(-1, 2, 1)x(1, -1, 2)
#   48: (6, 0, 0)x(0, 2, 2)x(0, -2, 2)
#   60: (6, 0, 0)x(0, 3, 1)x(0, -1, 3)
# data for beta*t<=0.32 was obtained on the 20-site cluster
#
# beta*t  U/t     entropy_per_site & error
0.01 	4.0 	1.38616936112 	0.0
0.02 	4.0 	1.38579516969 	5.07630671371e-08
0.04 	4.0 	1.38430199025 	1.81381456529e-07
0.08 	4.0 	1.37838918286 	3.73847737742e-07
0.12 	4.0 	1.36876870894 	1.09851417113e-06
0.16 	4.0 	1.35577665462 	1.58797723093e-06
0.24 	4.0 	1.32134676164 	1.11153812806e-06
0.32 	4.0 	1.27876092315 	1.83832260443e-06
0.48 	4.0 	1.18323744499 	8.91771082553e-05
0.64 	4.0 	1.08976816911 	5.26404693434e-05
0.75 	4.0 	1.03093841289 	0.000109776312405
0.87 	4.0 	0.973436182746 	0.000197261726221
1.0 	4.0 	0.917892318793 	0.000481777261259
1.14 	4.0 	0.864843864743 	0.0010093750455
1.29 	4.0 	0.814979114419 	0.00120859622962
1.45 	4.0 	0.767964210943 	0.00195341816072
1.62 	4.0 	0.723729381501 	0.00214293531323
1.8 	4.0 	0.682087384536 	0.00342560692768
2.0 	4.0 	0.640639845766 	0.00411271998066
2.3 	4.0 	0.585854436561 	0.00546990417267
2.7 	4.0 	0.524781093695 	0.00694760262865
3.1 	4.0 	0.473570495275 	0.00874347335265
3.5 	4.0 	0.429325672407 	0.0101687170514
3.9 	4.0 	0.394381219167 	0.0137510099881
4.35 	4.0 	0.357325436105 	0.0161564177741
4.85 	4.0 	0.32123151557 	0.0160543116504


==> anc/Fig4/entropy_U4.0_anisotropy4.0.dat <==
# Supplemental data
# Entropy per particle for U=4.0t and anisotropy=4.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# clusters (size: basis) used for the extrapolation for beta*t>0.32
#   50: (10, 0, 0)x(-1, 2, 1)x(1, -1, 2)
#   96: (12, 0, 0)x(0, 2, 2)x(0, -2, 2)
# data for beta*t<=0.32 was obtained by extrapolation using clusters:
#   1: (1,0,0)x(0,1,0)x(0,0,1)
#   8: (8,0,0)x(0,1,0)x(0,0,1)
#
# beta*t  U/t     entropy_per_site & error
0.01 	4.0 	0.0 	1.38618811112 	0.0
0.02 	4.0 	0.0 	1.38586815311 	7.72065939549e-08
0.04 	4.0 	0.0 	1.38460178558 	1.84366450855e-07
0.08 	4.0 	0.0 	1.37955935905 	6.43864456999e-07
0.12 	4.0 	0.0 	1.37133227236 	1.22248846247e-06
0.16 	4.0 	0.0 	1.36012060947 	1.04021602639e-06
0.24 	4.0 	0.0 	1.33015307471 	2.12539287209e-06
0.32 	4.0 	0.0 	1.29231383998 	4.96507826081e-06
0.48 	4.0 	0.0 	1.2047863084 	4.37661943312e-05
0.64 	4.0 	0.0 	1.11499163725 	0.000137049160903
0.75 	4.0 	0.0 	1.05807219194 	0.000248139755066
0.87 	4.0 	0.0 	1.0007448261 	0.000242234534309
1.0 	4.0 	0.0 	0.943056641231 	0.000332404604843
1.14 	4.0 	0.0 	0.887877829741 	0.000462395799988
1.29 	4.0 	0.0 	0.8336332118 	0.000726393509888
1.45 	4.0 	0.0 	0.781691135676 	0.000874798713653
1.62 	4.0 	0.0 	0.73208298978 	0.00107757210146
1.8 	4.0 	0.0 	0.683382006488 	0.00133158893193
2.0 	4.0 	0.0 	0.632317380607 	0.00176558135704
2.3 	4.0 	0.0 	0.570624298159 	0.00209161789852
2.7 	4.0 	0.0 	0.487578928122 	0.0024955018592
3.1 	4.0 	0.0 	0.429607509171 	0.00259158410136
3.5 	4.0 	0.0 	0.380154168712 	0.00255540857215
3.9 	4.0 	0.0 	0.337264013003 	0.00468941596418
4.4 	4.0 	0.0 	0.293473065629 	0.00598218121403
4.9 	4.0 	0.0 	0.261584211131 	0.00548961342973
5.5 	4.0 	0.0 	0.23986183079 	0.0136944326888
6.05 	4.0 	0.0 	0.208696400948 	0.00715119549983
6.65 	4.0 	0.0 	0.195341570154 	0.0134286337416
9.6 	4.0 	0.0 	0.112582469227 	0.0157065463903


==> anc/Fig4/entropy_U4.0_anisotropy8.0.dat <==
# Supplemental data
# Entropy per particle for U=4.0t and anisotropy=8.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# clusters (size: basis) used for the extrapolation for beta*t>0.08
#   24: (12, 0, 0)x(0, 1, 1)x(0, -1, 1)
#   90: (18, 0, 0)x(-1, 2, 1)x(1, -1, 2)
# data for beta*t<=0.08 was obtained on the 24-site cluster
#
# beta*t  U/t     entropy_per_site & error
0.005 	4.0 	1.38626897049 	0.0
0.01 	4.0 	1.3861926051 	1.68692574529e-08
0.02 	4.0 	1.38588697166 	2.07256519931e-07
0.04 	4.0 	1.38467424067 	1.77083009679e-07
0.08 	4.0 	1.37985101806 	1.31479490951e-06
0.12 	4.0 	1.37200976451 	4.55480427227e-06
0.16 	4.0 	1.36115069648 	5.99277860875e-06
0.2 	4.0 	1.34793168319 	7.06165791196e-06
0.24 	4.0 	1.33235731375 	1.56111247516e-05
0.28 	4.0 	1.31456828245 	6.93526091706e-05
0.32 	4.0 	1.29612194576 	2.4983394914e-05
0.36 	4.0 	1.27549843474 	2.28913580785e-05
0.41 	4.0 	1.2486296707 	6.64904677493e-05
0.47 	4.0 	1.21560770184 	4.68421680082e-05
0.55 	4.0 	1.17107548533 	4.20149448156e-05
0.64 	4.0 	1.12230986042 	6.19342854436e-05
0.75 	4.0 	1.0634286513 	5.71859173993e-05
0.87 	4.0 	1.00608894723 	0.000103285868909
1.0 	4.0 	0.948742440546 	0.000247470582282
1.14 	4.0 	0.891136755545 	0.000290237779823
1.29 	4.0 	0.837384019035 	0.000463971727437
1.45 	4.0 	0.783190435539 	0.000436919238366
1.62 	4.0 	0.727914346518 	0.000324346909314
1.8 	4.0 	0.679073465218 	0.000268219044847
2.0 	4.0 	0.621953268024 	0.000553319721072
2.22 	4.0 	0.570657627794 	0.000810143648563
2.46 	4.0 	0.51686524236 	0.000622127226661
2.72 	4.0 	0.466074199054 	0.00107167074071
3.0 	4.0 	0.420519093598 	0.00196632112449
3.3 	4.0 	0.373412005954 	0.00205963613999
3.62 	4.0 	0.334038225358 	0.00195622487584
3.96 	4.0 	0.302519086933 	0.00317554787089
4.32 	4.0 	0.274550389354 	0.00335451965749
4.7 	4.0 	0.240743244543 	0.0023121991871
5.1 	4.0 	0.221704668217 	0.00555713276596
5.5 	4.0 	0.202844137132 	0.00609958022881
6.2 	4.0 	0.170249437323 	0.00523567448174
7.0 	4.0 	0.147448849921 	0.00525525674655
8.0 	4.0 	0.127866714335 	0.00632129563549
9.2 	4.0 	0.0996279373298 	0.00817422370625
10.6 	4.0 	0.0881261990151 	0.0106182811023
14.0 	4.0 	0.060778500852 	0.0222633253786
18.2 	4.0 	0.0487662296708 	0.0201115160798
26.0 	4.0 	0.00211632826534 	0.0336791269128


==> anc/Fig4/entropy_U8.0_anisotropy1.0.dat <==
# Supplemental data
# Entropy per particle for U=8.0t and anisotropy=1.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# clusters (size: basis) used for the extrapolation for beta*t>0.08
#   36: (1, 0, 3)x(3, 2, -1)x(2, -2, -2),
#   56: (1, 2, 3)x(-2, 3, -1)x(-4, -1, 1)
#   64: (1, 2, 3)x(-2, 4, 2)x(-1, -2, 5)
#   74: (1, 3, 4)x(3, 4, -1)x(-2, 2, -2)
# data for beta*t<=0.08 was obtained on the 36-site cluster
#
# beta*t  U/t     entropy_per_site & error
0.005 	8.0 	1.38620686112 	0.0
0.01 	8.0 	1.3859448509 	4.51822403138e-07
0.02 	8.0 	1.38490170444 	3.63373074156e-07
0.04 	8.0 	1.38074153699 	1.58907268122e-06
0.08 	8.0 	1.36464862296 	-4.21417017622e-07
0.12 	8.0 	1.33936643346 	0.000188973098605
0.16 	8.0 	1.30745044022 	0.000244842199498
0.2 	8.0 	1.27057849066 	0.000144444556068
0.24 	8.0 	1.23141275659 	0.000588138722224
0.28 	8.0 	1.19170379337 	0.000250077554135
0.32 	8.0 	1.15227837607 	0.000662329716442
0.36 	8.0 	1.11440087365 	0.000674612062452
0.41 	8.0 	1.07038737414 	0.000794647433402
0.47 	8.0 	1.02180397052 	0.000444797095028
0.55 	8.0 	0.966096019358 	0.000809621939235
0.64 	8.0 	0.913949247547 	0.00110755971232
0.75 	8.0 	0.862457723359 	0.000877500311035
0.87 	8.0 	0.817491959186 	0.000701203568651
1.0 	8.0 	0.778111328394 	0.0010434043208
1.14 	8.0 	0.743469614065 	0.0010748554575
1.29 	8.0 	0.712434858423 	0.00196451787496
1.45 	8.0 	0.681356159722 	0.00416692182173
1.62 	8.0 	0.654224873411 	0.00236754346654
1.8 	8.0 	0.625472182235 	0.00318780265893
2.0 	8.0 	0.596264725259 	0.00465834679695
2.22 	8.0 	0.568027019129 	0.00460141854178
2.46 	8.0 	0.534640841649 	0.00638757988569
2.72 	8.0 	0.498507276803 	0.0118537127532
3.0 	8.0 	0.442592165484 	0.0066584535034


==> anc/Fig4/entropy_U8.0_anisotropy2.0.dat <==
# Supplemental data
# Entropy per particle for U=8.0t and anisotropy=2.0
# obtained by DCA method using CT-AUX impurity solver
# by Jakub Imriska, Institute of theoretical physics, ETH Zurich, 2013
#
# at half-filling, in a homogeneous system
#
# clusters (size: basis) used for the extrapolation for beta*t>0.08
#   20: (4, 0, 0)x(-1, 2, 1)x(1, -1, 2)
#   48: (6, 0, 0)x(0, 2, 2)x(0, -2, 2)
#   60: (6, 0, 0)x(0, 3, 1)x(0, -1, 3)
# data for beta*t<=0.08 was obtained on the 20-site cluster
#
# beta*t  U/t     entropy_per_site & error
0.005 	8.0 	1.38622561112 	0.0
0.01 	8.0 	1.3860198914 	8.18411337489e-08
0.02 	8.0 	1.38519688924 	1.42945122458e-07
0.04 	8.0 	1.38192405873 	1.03226839285e-07
0.08 	8.0 	1.36910599483 	1.22301202265e-06
0.12 	8.0 	1.34874428556 	3.49675353044e-05
0.16 	8.0 	1.32225190347 	8.59632511728e-05
0.2 	8.0 	1.29091223954 	5.20591452957e-05
0.24 	8.0 	1.25675599097 	0.000328242153998
0.28 	8.0 	1.22033420525 	0.000225122464456
0.32 	8.0 	1.18396533736 	0.000381768484345
0.36 	8.0 	1.14720779662 	0.00022114082263
0.41 	8.0 	1.10375601082 	0.000172276143434
0.47 	8.0 	1.05487184149 	0.00026153145799
0.55 	8.0 	0.99646847608 	0.000288236526952
0.64 	8.0 	0.94071606311 	0.000476400770357
0.75 	8.0 	0.884435321683 	0.00090131744248
0.87 	8.0 	0.836328457558 	0.00038035501409
1.0 	8.0 	0.795421268077 	0.0010010540397
1.14 	8.0 	0.76032975878 	0.00144864137567
1.29 	8.0 	0.728738323611 	0.00214658576863
1.45 	8.0 	0.70220800675 	0.00368599010219
1.62 	8.0 	0.675717415275 	0.00337067691875
1.8 	8.0 	0.653857703698 	0.00351012211765
2.0 	8.0 	0.630952435729 	0.00639077261952
2.22 	8.0 	0.606935727479 	0.00285578067375
2.46 	8.0 	0.569929345582 	0.00698980759881
2.72 	8.0 	0.549466767371 	0.0177425051912
3.0 	8.0 	0.51057019179 	0.0158829370304
3.3 	8.0 	0.477115260237 	0.0155770602253
3.62 	8.0 	0.417537292103 	0.00957745124357
3.96 	8.0 	0.403122137472 	0.0145666738565
4.28 	8.0 	0.370599025815 	0.0155524607435
4.64 	8.0 	0.32643438395 	0.0220894754374
5.0 	8.0 	0.269142102693 	0.035084538512
5.38 	8.0 	0.216902020524 	0.0245857309535
5.78 	8.0 	0.154141625317 	0.0149775794653
6.2 	8.0 	0.108468487554 	0.0158910773576


==> anc/README.txt <==
The supplements are organized in 5 folders:
 |-> EOSes: contains entropy, spin correlation and density as a function of chemical potential and temperature for 7 sets of (U/t,t/t')
 |-> Fig1: contains data for Fig.1(c)
 |-> Fig2: contains precise input parameters, experimental data and DCA+LDA data for Fig.2(a,b)
 |-> Fig3: contains data for Fig.3(b)
 \-> Fig4: contains data for Fig.4, entropy data at half-filling for 6 sets of (U/t,t/t') and unextrapolated T_Neel estimates for half-filling for 6 sets of (U/t,t/t') with cluster information

Text after the character '#' to the next linefeed is a comment.

